Bounded-Order Non-Identifiability in Latent Structure Block Models: The Fiber in Closed Form

A graphon is determined by all of its homomorphism densities, but motif-based methods use finitely many. We compute exactly what that truncation costs in a natural family: latent structure block models whose positions lie on $K$ rays, equivalently degree-corrected block models of rank two. For a given radial law, the configurations that agree on every graph with fewer than $2K-1$ vertices form a one-dimensional fiber, which we give in closed form with explicit endpoints; the friendship graph $F_{K-1}$ is its unique edge-minimal separator, so no fixed motif order serves every $K$. The separating signal is suppressed by a factor of at most $m_1^{2(K-1)}$, where $m_1$ is the mean squared slope, about $10^{-4}$ at $K=4$: detecting it from motif counts would take about $10^{15}$ nodes in a single graph, at any edge density. The information is nonetheless in the graph; the fiber belongs to the statistic, not the model. Common spectral pipelines, which count no motifs, still slide along the fiber by more than a third of its length at ordinary densities, with confidence regions that almost never contain the truth, while model-based fits of the same embedding do not. We give practitioners four checks: whether a fit is at risk, what to run instead, why a confidence interval will not warn, and how wide the remaining ambiguity is.

==> anc/csv/per_cell_ambiguity_set.csv <==
estimator,config,s/arc,branch,w_min,c,n,deg,R,no est,no set,truth→point,truth→set,ratio,set @1%,± SE,95% ellipsoid,inside,s_proj med,near end,at end,len/arc,len/true@c,flags
P1-cluster,s00,0.000,ascending,0.1936,0.75,2000,281,400,0,0,8.37%,3.61%,2.32,0.0%,0.0%,0.0%,no,0,100.0%,99.5%,0.9343,0.9343,LOW boundary
P1-cluster,LO,0.020,ascending,0.2111,0.75,2000,281,400,0,0,9.02%,3.29%,2.75,0.0%,0.0%,0.0%,no,0,100.0%,75.2%,0.9249,0.9249,LOW
P1-cluster,s01,0.043,ascending,0.2323,0.75,2000,281,400,0,0,9.55%,3.46%,2.76,0.0%,0.0%,0.0%,no,0.0141,100.0%,5.5%,0.9164,0.9164,LOW
P1-cluster,pairA,0.068,ascending,0.2552,0.75,2000,281,400,0,0,9.8%,3.58%,2.74,0.0%,0.0%,0.0%,no,0.0359,97.8%,0.0%,0.9086,0.9086,LOW
P1-cluster,s02,0.087,ascending,0.2732,0.75,2000,281,400,0,0,9.89%,3.71%,2.67,0.0%,0.0%,0.0%,no,0.0534,32.5%,0.0%,0.9046,0.9046,LOW
P1-cluster,s03,0.130,ascending,0.3154,0.75,2000,281,400,0,0,9.47%,3.9%,2.43,0.0%,0.0%,0.0%,no,0.0954,0.0%,0.0%,0.896,0.896,LOW
P1-cluster,s04,0.174,ascending,0.3584,0.75,2000,281,400,0,0,8.51%,4.11%,2.07,0.0%,0.0%,0.0%,no,0.14,0.0%,0.0%,0.8891,0.8891,LOW
P1-cluster,s05,0.217,ascending,0.4019,0.75,2000,281,400,0,0,7.45%,4.32%,1.72,0.0%,0.0%,0.0%,no,0.184,0.0%,0.0%,0.8818,0.8818,LOW
P1-cluster,s06,0.261,ascending,0.4458,0.75,2000,281,400,0,0,6.12%,4.46%,1.37,0.0%,0.0%,0.0%,no,0.231,0.0%,0.0%,0.8811,0.8811,LOW
P1-cluster,s07,0.304,ascending,0.4897,0.75,2000,281,400,0,0,5.27%,4.64%,1.14,0.0%,0.0%,0.0%,no,0.277,0.0%,0.0%,0.8764,0.8764,LOW
P1-cluster,w0.495,0.319,descending,0.495,0.75,2000,281,400,0,0,5.05%,4.71%,1.07,0.0%,0.0%,0.0%,no,0.294,0.0%,0.0%,0.8764,0.8764,LOW
P1-cluster,w0.47,0.344,descending,0.47,0.75,2000,281,400,0,0,5.06%,4.86%,1.04,0.0%,0.0%,0.0%,no,0.321,0.0%,0.0%,0.8754,0.8754,LOW
P1-cluster,w0.44,0.374,descending,0.44,0.75,2000,281,400,0,0,5.43%,4.99%,1.09,0.0%,0.0%,0.0%,no,0.353,0.0%,0.0%,0.874,0.874,LOW
P1-cluster,w0.4,0.414,descending,0.4,0.75,2000,280,400,0,0,6.31%,5.18%,1.22,0.0%,0.0%,0.0%,no,0.396,0.0%,0.0%,0.8713,0.8713,LOW
P1-cluster,w0.36,0.453,descending,0.36,0.75,2000,281,400,0,0,7.83%,5.53%,1.42,0.0%,0.0%,0.0%,no,0.439,0.0%,0.0%,0.8701,0.8701,LOW
P1-cluster,w0.32,0.494,descending,0.32,0.75,2000,281,400,0,0,9.48%,5.73%,1.65,0.0%,0.0%,0.0%,no,0.482,0.0%,0.0%,0.8692,0.8692,LOW
P1-cluster,MID,0.500,descending,0.314,0.75,2000,281,400,0,0,9.68%,5.83%,1.66,0.0%,0.0%,0.0%,no,0.489,0.0%,0.0%,0.8681,0.8681,LOW
P1-cluster,w0.29,0.525,descending,0.29,0.75,2000,281,400,0,0,10.8%,5.83%,1.86,0.0%,0.0%,0.0%,no,0.515,0.0%,0.0%,0.8701,0.8701,LOW
P1-cluster,w0.255,0.561,descending,0.255,0.75,2000,281,400,0,0,12.7%,6.03%,2.11,0.0%,0.0%,0.0%,no,0.553,0.0%,0.0%,0.869,0.869,LOW
P1-cluster,w0.22,0.599,descending,0.22,0.75,2000,281,400,0,0,14.4%,6.16%,2.33,0.0%,0.0%,0.0%,no,0.593,0.0%,0.0%,0.8685,0.8685,LOW
P1-cluster,w0.19,0.633,descending,0.19,0.75,2000,281,400,0,0,15.7%,6.24%,2.52,0.0%,0.0%,0.0%,no,0.627,0.0%,0.0%,0.8697,0.8697,LOW
P1-cluster,w0.16,0.670,descending,0.16,0.75,2000,281,400,0,0,17.4%,6.15%,2.83,0.0%,0.0%,0.0%,no,0.664,0.0%,0.0%,0.8716,0.8716,LOW
P1-cluster,w0.135,0.704,descending,0.135,0.75,2000,281,400,0,0,19.2%,5.83%,3.29,0.0%,0.0%,0.0%,no,0.698,0.0%,0.0%,0.8745,0.8745,LOW
P1-cluster,w0.11,0.744,descending,0.11,0.75,2000,281,400,0,0,21.6%,5.37%,4.01,0.0%,0.0%,0.0%,no,0.737,0.0%,0.0%,0.8785,0.8785,LOW
P1-cluster,w0.09,0.783,descending,0.09,0.75,2000,281,400,0,0,24.1%,4.74%,5.09,0.0%,0.0%,0.0%,no,0.776,0.0%,0.0%,0.883,0.883,LOW
P1-cluster,w0.07,0.833,descending,0.07,0.75,2000,281,400,0,0,28.5%,3.74%,7.61,0.0%,0.0%,0.0%,no,0.827,0.0%,0.0%,0.8951,0.8951,LOW
P1-cluster,w0.055,0.886,descending,0.055,0.75,2000,281,400,0,0,33.6%,2.92%,11.5,0.2%,0.2%,0.0%,no,0.882,0.0%,0.0%,0.9043,0.9043,LOW
P1-cluster,w0.04,0.963,descending,0.04,0.75,2000,280,400,0,0,42%,2.04%,20.6,1.5%,0.6%,0.0%,no,0.963,100.0%,0.0%,0.9217,0.9217,LOW
P1-cluster,HI,0.980,descending,0.03754,0.75,2000,281,400,0,0,43.8%,1.95%,22.4,2.2%,0.7%,0.0%,no,0.981,100.0%,0.0%,0.9231,0.9231,LOW
P1-cluster,pairB,0.990,descending,0.03613,0.75,2000,281,400,0,0,44.9%,1.84%,24.4,1.8%,0.7%,0.0%,no,0.992,100.0%,0.0%,0.9255,0.9255,LOW
P1-cluster,s00,0.000,ascending,0.1936,0.75,8000,1125,200,0,0,1.05%,0.567%,1.85,99.5%,0.5%,0.0%,no,0.00274,100.0%,18.0%,0.9992,0.9992,boundary
P1-cluster,LO,0.020,ascending,0.2111,0.75,8000,1126,200,0,0,1.21%,0.566%,2.14,100.0%,0.0%,0.0%,no,0.0218,100.0%,0.0%,0.9968,0.9968,—
P1-cluster,s01,0.043,ascending,0.2323,0.75,8000,1126,200,0,0,1.4%,0.587%,2.38,99.5%,0.5%,0.0%,no,0.044,98.5%,0.0%,0.994,0.994,—
P1-cluster,pairA,0.068,ascending,0.2552,0.75,8000,1126,200,0,0,1.55%,0.609%,2.55,99.5%,0.5%,0.0%,no,0.0678,0.0%,0.0%,0.9921,0.9921,—
P1-cluster,s02,0.087,ascending,0.2732,0.75,8000,1125,200,0,0,1.61%,0.63%,2.55,100.0%,0.0%,0.0%,no,0.0861,0.0%,0.0%,0.9908,0.9908,—
P1-cluster,s03,0.130,ascending,0.3154,0.75,8000,1123,200,0,0,1.66%,0.68%,2.44,99.5%,0.5%,0.0%,no,0.129,0.0%,0.0%,0.9873,0.9873,—
P1-cluster,s04,0.174,ascending,0.3584,0.75,8000,1126,200,0,0,1.57%,0.749%,2.1,97.5%,1.1%,0.0%,no,0.171,0.0%,0.0%,0.9851,0.9851,—
P1-cluster,s05,0.217,ascending,0.4019,0.75,8000,1125,200,0,0,1.4%,0.796%,1.76,96.0%,1.4%,0.0%,no,0.215,0.0%,0.0%,0.9832,0.9832,—
P1-cluster,s06,0.261,ascending,0.4458,0.75,8000,1125,200,0,0,1.17%,0.84%,1.39,85.5%,2.5%,0.0%,no,0.259,0.0%,0.0%,0.9817,0.9817,—
P1-cluster,s07,0.304,ascending,0.4897,0.75,8000,1125,200,0,0,1.06%,0.89%,1.2,75.0%,3.1%,0.0%,no,0.302,0.0%,0.0%,0.9805,0.9805,LOW
P1-cluster,w0.495,0.319,descending,0.495,0.75,8000,1125,200,0,0,1.05%,0.936%,1.12,67.0%,3.3%,0.0%,no,0.317,0.0%,0.0%,0.9792,0.9792,LOW
P1-cluster,w0.47,0.344,descending,0.47,0.75,8000,1124,200,0,0,1.03%,0.927%,1.11,65.0%,3.4%,0.0%,no,0.342,0.0%,0.0%,0.9794,0.9794,LOW
P1-cluster,w0.44,0.374,descending,0.44,0.75,8000,1122,200,0,0,1.17%,1%,1.16,49.0%,3.5%,0.0%,no,0.372,0.0%,0.0%,0.9785,0.9785,LOW
P1-cluster,w0.4,0.414,descending,0.4,0.75,8000,1125,200,0,0,1.49%,1.05%,1.42,39.5%,3.5%,0.0%,no,0.413,0.0%,0.0%,0.9783,0.9783,LOW
P1-cluster,w0.36,0.453,descending,0.36,0.75,8000,1126,200,0,0,1.87%,1.07%,1.75,31.5%,3.3%,0.0%,no,0.453,0.0%,0.0%,0.9784,0.9784,LOW
P1-cluster,w0.32,0.494,descending,0.32,0.75,8000,1125,200,0,0,2.39%,1.15%,2.09,23.5%,3.0%,0.0%,no,0.494,0.0%,0.0%,0.9772,0.9772,LOW
P1-cluster,MID,0.500,descending,0.314,0.75,8000,1125,200,0,0,2.36%,1.17%,2.01,20.0%,2.8%,0.0%,no,0.5,0.0%,0.0%,0.9772,0.9772,LOW
P1-cluster,w0.29,0.525,descending,0.29,0.75,8000,1125,200,0,0,2.67%,1.19%,2.24,21.5%,2.9%,0.0%,no,0.525,0.0%,0.0%,0.9776,0.9776,LOW
P1-cluster,w0.255,0.561,descending,0.255,0.75,8000,1124,200,0,0,2.89%,1.22%,2.36,20.5%,2.9%,0.0%,no,0.561,0.0%,0.0%,0.9776,0.9776,LOW
P1-cluster,w0.22,0.599,descending,0.22,0.75,8000,1125,200,0,0,3.23%,1.21%,2.67,22.5%,3.0%,0.0%,no,0.599,0.0%,0.0%,0.978,0.978,LOW
P1-cluster,w0.19,0.633,descending,0.19,0.75,8000,1124,200,0,0,3.36%,1.2%,2.81,24.0%,3.0%,0.0%,no,0.633,0.0%,0.0%,0.9791,0.9791,LOW
P1-cluster,w0.16,0.670,descending,0.16,0.75,8000,1125,200,0,0,3.47%,1.13%,3.06,32.0%,3.3%,0.0%,no,0.669,0.0%,0.0%,0.9797,0.9797,LOW
P1-cluster,w0.135,0.704,descending,0.135,0.75,8000,1126,200,0,0,3.66%,1.03%,3.54,46.0%,3.5%,0.0%,no,0.703,0.0%,0.0%,0.9812,0.9812,LOW
P1-cluster,w0.11,0.744,descending,0.11,0.75,8000,1125,200,0,0,3.85%,0.909%,4.23,59.0%,3.5%,0.0%,no,0.743,0.0%,0.0%,0.9835,0.9835,LOW
P1-cluster,w0.09,0.783,descending,0.09,0.75,8000,1124,200,0,0,4.06%,0.784%,5.18,75.0%,3.1%,0.0%,no,0.781,0.0%,0.0%,0.9835,0.9835,LOW
P1-cluster,w0.07,0.833,descending,0.07,0.75,8000,1125,200,0,0,4.83%,0.565%,8.53,92.0%,1.9%,0.0%,no,0.832,0.0%,0.0%,0.9885,0.9885,—
P1-cluster,w0.055,0.886,descending,0.055,0.75,8000,1125,200,0,0,5.81%,0.463%,12.6,99.0%,0.7%,0.0%,no,0.885,0.0%,0.0%,0.993,0.993,—
P1-cluster,w0.04,0.963,descending,0.04,0.75,8000,1125,200,0,0,7.37%,0.465%,15.9,100.0%,0.0%,0.0%,no,0.963,100.0%,0.0%,0.9971,0.9971,—
P1-cluster,HI,0.980,descending,0.03754,0.75,8000,1127,200,0,0,7.51%,0.461%,16.3,100.0%,0.0%,0.0%,no,0.98,100.0%,0.0%,0.9967,0.9967,—
P1-cluster,pairB,0.990,descending,0.03613,0.75,8000,1126,200,0,0,7.63%,0.452%,16.9,100.0%,0.0%,0.0%,no,0.99,100.0%,0.0%,0.9976,0.9976,—
P1-cluster,s00,0.000,ascending,0.1936,0.75,32000,4499,200,0,0,0.234%,0.184%,1.27,100.0%,0.0%,0.0%,no,0.00194,100.0%,16.5%,1.002,1.002,boundary
P1-cluster,LO,0.020,ascending,0.2111,0.75,32000,4500,200,0,0,0.239%,0.151%,1.58,100.0%,0.0%,0.0%,no,0.0215,100.0%,0.0%,1.001,1.001,—
P1-cluster,s01,0.043,ascending,0.2323,0.75,32000,4499,200,0,0,0.249%,0.175%,1.42,100.0%,0.0%,0.0%,no,0.0451,100.0%,0.0%,1.002,1.002,—
P1-cluster,pairA,0.068,ascending,0.2552,0.75,32000,4500,200,0,0,0.267%,0.186%,1.44,100.0%,0.0%,0.0%,no,0.0698,0.0%,0.0%,1.002,1.002,—
P1-cluster,s02,0.087,ascending,0.2732,0.75,32000,4501,200,0,0,0.267%,0.146%,1.83,100.0%,0.0%,0.0%,no,0.0882,0.0%,0.0%,1.001,1.001,—
P1-cluster,s03,0.130,ascending,0.3154,0.75,32000,4502,200,0,0,0.294%,0.145%,2.03,100.0%,0.0%,0.0%,no,0.132,0.0%,0.0%,1.001,1.001,—
P1-cluster,s04,0.174,ascending,0.3584,0.75,32000,4503,200,0,0,0.274%,0.155%,1.77,100.0%,0.0%,0.0%,no,0.175,0.0%,0.0%,1,1,—
P1-cluster,s05,0.217,ascending,0.4019,0.75,32000,4499,200,0,0,0.277%,0.174%,1.59,100.0%,0.0%,0.0%,no,0.219,0.0%,0.0%,1,1,—
P1-cluster,s06,0.261,ascending,0.4458,0.75,32000,4501,200,0,0,0.266%,0.16%,1.66,100.0%,0.0%,0.0%,no,0.262,0.0%,0.0%,1,1,—
P1-cluster,s07,0.304,ascending,0.4897,0.75,32000,4501,200,0,0,0.264%,0.164%,1.62,100.0%,0.0%,0.0%,no,0.305,0.0%,0.0%,0.9995,0.9995,—
P1-cluster,w0.495,0.319,descending,0.495,0.75,32000,4500,200,0,0,0.243%,0.156%,1.56,100.0%,0.0%,0.0%,no,0.32,0.0%,0.0%,0.9996,0.9996,—
P1-cluster,w0.47,0.344,descending,0.47,0.75,32000,4503,200,0,0,0.262%,0.174%,1.5,100.0%,0.0%,0.0%,no,0.345,0.0%,0.0%,0.9995,0.9995,—
P1-cluster,w0.44,0.374,descending,0.44,0.75,32000,4500,200,0,0,0.235%,0.168%,1.4,100.0%,0.0%,0.0%,no,0.375,0.0%,0.0%,0.9993,0.9993,—
P1-cluster,w0.4,0.414,descending,0.4,0.75,32000,4499,200,0,0,0.233%,0.159%,1.46,100.0%,0.0%,4.5%,no,0.414,0.0%,0.0%,0.9996,0.9996,—
P1-cluster,w0.36,0.453,descending,0.36,0.75,32000,4498,200,0,0,0.3%,0.175%,1.71,100.0%,0.0%,6.0%,no,0.454,0.0%,0.0%,0.9993,0.9993,—
P1-cluster,w0.32,0.494,descending,0.32,0.75,32000,4504,200,0,0,0.274%,0.155%,1.77,100.0%,0.0%,25.5%,no,0.495,0.0%,0.0%,0.9994,0.9994,—
P1-cluster,MID,0.500,descending,0.314,0.75,32000,4499,200,0,0,0.29%,0.166%,1.74,100.0%,0.0%,18.0%,no,0.501,0.0%,0.0%,0.9995,0.9995,—
P1-cluster,w0.29,0.525,descending,0.29,0.75,32000,4500,200,0,0,0.354%,0.169%,2.09,100.0%,0.0%,31.5%,no,0.525,0.0%,0.0%,0.9995,0.9995,—
P1-cluster,w0.255,0.561,descending,0.255,0.75,32000,4496,200,0,0,0.399%,0.175%,2.28,100.0%,0.0%,31.5%,no,0.562,0.0%,0.0%,0.9995,0.9995,—
P1-cluster,w0.22,0.599,descending,0.22,0.75,32000,4498,200,0,0,0.384%,0.169%,2.27,100.0%,0.0%,23.0%,no,0.6,0.0%,0.0%,0.9998,0.9998,—
P1-cluster,w0.19,0.633,descending,0.19,0.75,32000,4501,200,0,0,0.398%,0.177%,2.25,100.0%,0.0%,8.5%,no,0.634,0.0%,0.0%,0.9998,0.9998,—
P1-cluster,w0.16,0.670,descending,0.16,0.75,32000,4501,200,0,0,0.382%,0.167%,2.28,100.0%,0.0%,3.0%,no,0.67,0.0%,0.0%,0.9999,0.9999,—
P1-cluster,w0.135,0.704,descending,0.135,0.75,32000,4497,200,0,0,0.373%,0.162%,2.31,100.0%,0.0%,1.0%,no,0.704,0.0%,0.0%,1.001,1.001,—
P1-cluster,w0.11,0.744,descending,0.11,0.75,32000,4498,200,0,0,0.383%,0.155%,2.47,100.0%,0.0%,0.0%,no,0.744,0.0%,0.0%,1,1,—
P1-cluster,w0.09,0.783,descending,0.09,0.75,32000,4502,200,0,0,0.377%,0.151%,2.5,100.0%,0.0%,0.0%,no,0.783,0.0%,0.0%,1.001,1.001,—
P1-cluster,w0.07,0.833,descending,0.07,0.75,32000,4498,200,0,0,0.379%,0.155%,2.44,100.0%,0.0%,0.0%,no,0.834,0.0%,0.0%,1.001,1.001,—
P1-cluster,w0.055,0.886,descending,0.055,0.75,32000,4506,200,0,0,0.367%,0.152%,2.41,100.0%,0.0%,0.0%,no,0.886,0.0%,0.0%,1.003,1.003,—
P1-cluster,w0.04,0.963,descending,0.04,0.75,32000,4500,200,0,0,0.315%,0.146%,2.16,100.0%,0.0%,0.0%,no,0.963,100.0%,0.0%,1.002,1.002,—
P1-cluster,HI,0.980,descending,0.03754,0.75,32000,4502,200,0,0,0.27%,0.143%,1.89,100.0%,0.0%,0.0%,no,0.98,100.0%,0.0%,1.001,1.001,—
P1-cluster,pairB,0.990,descending,0.03613,0.75,32000,4500,200,0,0,0.291%,0.143%,2.03,100.0%,0.0%,0.0%,no,0.99,100.0%,0.0%,1.002,1.002,—
P1-cluster,s00,0.000,ascending,0.1936,0.5,2000,125,400,0,0,30%,15.2%,1.97,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.9473,0.7823,LOW boundary
P1-cluster,LO,0.020,ascending,0.2111,0.5,2000,125,400,0,0,29.4%,14.3%,2.06,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.942,0.7779,LOW
P1-cluster,s01,0.043,ascending,0.2323,0.5,2000,125,400,0,0,27.9%,12.9%,2.16,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.9408,0.7769,LOW
P1-cluster,pairA,0.068,ascending,0.2552,0.5,2000,125,400,0,0,26.9%,12%,2.25,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.9362,0.7732,LOW
P1-cluster,s02,0.087,ascending,0.2732,0.5,2000,125,400,0,0,25.7%,11.1%,2.31,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.9378,0.7744,LOW
P1-cluster,s03,0.130,ascending,0.3154,0.5,2000,125,400,0,0,23.2%,10.6%,2.18,0.0%,0.0%,0.0%,no,0.00262,100.0%,43.0%,0.9312,0.769,LOW
P1-cluster,s04,0.174,ascending,0.3584,0.5,2000,125,400,0,0,20.5%,10.6%,1.93,0.0%,0.0%,0.0%,no,0.0428,78.8%,0.0%,0.9292,0.7674,LOW
P1-cluster,s05,0.217,ascending,0.4019,0.5,2000,125,400,0,0,17.9%,10.7%,1.67,0.0%,0.0%,0.0%,no,0.0836,0.0%,0.0%,0.9279,0.7663,LOW
P1-cluster,s06,0.261,ascending,0.4458,0.5,2000,125,400,0,0,15.9%,11%,1.44,0.0%,0.0%,0.0%,no,0.125,0.0%,0.0%,0.9242,0.7632,LOW
P1-cluster,s07,0.304,ascending,0.4897,0.5,2000,125,400,0,0,13.3%,11.1%,1.2,0.0%,0.0%,0.0%,no,0.168,0.0%,0.0%,0.926,0.7647,LOW
P1-cluster,w0.495,0.319,descending,0.495,0.5,2000,125,400,0,0,13%,11.3%,1.15,0.0%,0.0%,0.0%,no,0.183,0.0%,0.0%,0.926,0.7647,LOW
P1-cluster,w0.47,0.344,descending,0.47,0.5,2000,125,400,0,0,12.2%,11.5%,1.07,0.0%,0.0%,0.0%,no,0.207,0.0%,0.0%,0.9245,0.7635,LOW
P1-cluster,w0.44,0.374,descending,0.44,0.5,2000,125,400,0,0,12.2%,11.9%,1.02,0.0%,0.0%,0.0%,no,0.234,0.0%,0.0%,0.92,0.7597,LOW
P1-cluster,w0.4,0.414,descending,0.4,0.5,2000,125,400,0,0,12.3%,12.1%,1.01,0.0%,0.0%,0.0%,no,0.272,0.0%,0.0%,0.9217,0.7611,LOW
P1-cluster,w0.36,0.453,descending,0.36,0.5,2000,125,400,0,0,13.4%,12.5%,1.08,0.0%,0.0%,0.0%,no,0.311,0.0%,0.0%,0.9226,0.7619,LOW
P1-cluster,w0.32,0.494,descending,0.32,0.5,2000,125,400,0,0,15.1%,12.8%,1.18,0.0%,0.0%,0.0%,no,0.348,0.0%,0.0%,0.923,0.7622,LOW
P1-cluster,MID,0.500,descending,0.314,0.5,2000,125,400,0,0,15.4%,12.9%,1.19,0.0%,0.0%,0.0%,no,0.354,0.0%,0.0%,0.9229,0.7621,LOW
P1-cluster,w0.29,0.525,descending,0.29,0.5,2000,125,400,0,0,16.6%,13.1%,1.27,0.0%,0.0%,0.0%,no,0.377,0.0%,0.0%,0.9214,0.7609,LOW
P1-cluster,w0.255,0.561,descending,0.255,0.5,2000,125,400,0,0,18.9%,13.4%,1.41,0.0%,0.0%,0.0%,no,0.41,0.0%,0.0%,0.9236,0.7627,LOW
P1-cluster,w0.22,0.599,descending,0.22,0.5,2000,125,400,0,0,21.2%,13.7%,1.55,0.0%,0.0%,0.0%,no,0.443,0.0%,0.0%,0.9225,0.7618,LOW
P1-cluster,w0.19,0.633,descending,0.19,0.5,2000,125,400,0,0,23.4%,13.9%,1.68,0.0%,0.0%,0.0%,no,0.474,0.0%,0.0%,0.9227,0.7619,LOW
P1-cluster,w0.16,0.670,descending,0.16,0.5,2000,125,400,0,0,25.8%,13.7%,1.88,0.0%,0.0%,0.0%,no,0.505,0.0%,0.0%,0.9243,0.7633,LOW
P1-cluster,w0.135,0.704,descending,0.135,0.5,2000,125,400,0,0,27.9%,13.4%,2.08,0.0%,0.0%,0.0%,no,0.534,0.0%,0.0%,0.9256,0.7644,LOW
P1-cluster,w0.11,0.744,descending,0.11,0.5,2000,125,400,0,0,30.3%,12.7%,2.39,0.0%,0.0%,0.0%,no,0.567,0.0%,0.0%,0.9275,0.7659,LOW
P1-cluster,w0.09,0.783,descending,0.09,0.5,2000,125,400,0,0,32.5%,12%,2.71,0.0%,0.0%,0.0%,no,0.598,0.0%,0.0%,0.9258,0.7645,LOW
P1-cluster,w0.07,0.833,descending,0.07,0.5,2000,125,400,0,0,36%,10.5%,3.42,0.0%,0.0%,0.0%,no,0.641,0.0%,0.0%,0.9323,0.7699,LOW
P1-cluster,w0.055,0.886,descending,0.055,0.5,2000,125,400,0,0,39.5%,9.02%,4.38,0.0%,0.0%,0.0%,no,0.687,0.0%,0.0%,0.9373,0.774,LOW
P1-cluster,w0.04,0.963,descending,0.04,0.5,2000,125,400,0,0,44.9%,7.02%,6.4,0.0%,0.0%,0.0%,no,0.757,0.0%,0.0%,0.9407,0.7768,LOW
P1-cluster,HI,0.980,descending,0.03754,0.5,2000,125,400,0,0,45.9%,6.65%,6.9,0.0%,0.0%,0.0%,no,0.772,0.0%,0.0%,0.9408,0.7769,LOW
P1-cluster,pairB,0.990,descending,0.03613,0.5,2000,125,400,0,0,46.7%,6.47%,7.21,0.0%,0.0%,0.0%,no,0.782,0.0%,0.0%,0.9416,0.7776,LOW
P1-cluster,w0.03,1.043,descending,0.03,0.5,2000,125,400,0,0,50.6%,5.44%,9.3,0.0%,0.0%,0.0%,no,0.834,0.0%,0.0%,0.9452,0.7806,LOW
P1-cluster,s00,0.000,ascending,0.1936,0.5,8000,500,200,0,0,4.08%,1.49%,2.75,0.0%,0.0%,0.0%,no,0,100.0%,91.0%,1.187,0.9804,LOW boundary
P1-cluster,LO,0.020,ascending,0.2111,0.5,8000,500,200,0,0,4.54%,1.49%,3.04,0.0%,0.0%,0.0%,no,0.0104,100.0%,0.0%,1.182,0.9759,LOW
P1-cluster,s01,0.043,ascending,0.2323,0.5,8000,499,200,0,0,5.09%,1.64%,3.1,0.0%,0.0%,0.0%,no,0.0271,100.0%,0.0%,1.175,0.9707,LOW
P1-cluster,pairA,0.068,ascending,0.2552,0.5,8000,500,200,0,0,5.37%,1.79%,2.99,0.0%,0.0%,0.0%,no,0.0449,96.5%,0.0%,1.169,0.9654,LOW
P1-cluster,s02,0.087,ascending,0.2732,0.5,8000,500,200,0,0,5.49%,1.89%,2.91,0.0%,0.0%,0.0%,no,0.0596,0.0%,0.0%,1.165,0.962,LOW
P1-cluster,s03,0.130,ascending,0.3154,0.5,8000,500,200,0,0,5.48%,2.03%,2.7,0.0%,0.0%,0.0%,no,0.0937,0.0%,0.0%,1.159,0.9569,LOW
P1-cluster,s04,0.174,ascending,0.3584,0.5,8000,500,200,0,0,4.99%,2.2%,2.27,0.0%,0.0%,0.0%,no,0.128,0.0%,0.0%,1.152,0.9517,LOW
P1-cluster,s05,0.217,ascending,0.4019,0.5,8000,499,200,0,0,4.35%,2.32%,1.88,0.0%,0.0%,0.0%,no,0.164,0.0%,0.0%,1.149,0.9488,LOW
P1-cluster,s06,0.261,ascending,0.4458,0.5,8000,499,200,0,0,3.4%,2.43%,1.4,0.0%,0.0%,0.0%,no,0.2,0.0%,0.0%,1.146,0.9461,LOW
P1-cluster,s07,0.304,ascending,0.4897,0.5,8000,499,200,0,0,2.76%,2.56%,1.08,0.0%,0.0%,0.0%,no,0.237,0.0%,0.0%,1.143,0.9443,LOW
P1-cluster,w0.495,0.319,descending,0.495,0.5,8000,499,200,0,0,2.73%,2.64%,1.03,0.0%,0.0%,0.0%,no,0.25,0.0%,0.0%,1.142,0.9429,LOW
P1-cluster,w0.47,0.344,descending,0.47,0.5,8000,500,200,0,0,2.83%,2.71%,1.04,0.0%,0.0%,0.0%,no,0.271,0.0%,0.0%,1.142,0.9428,LOW
P1-cluster,w0.44,0.374,descending,0.44,0.5,8000,499,200,0,0,3.2%,2.77%,1.15,0.0%,0.0%,0.0%,no,0.296,0.0%,0.0%,1.14,0.9417,LOW
P1-cluster,w0.4,0.414,descending,0.4,0.5,8000,500,200,0,0,4.33%,2.93%,1.48,0.0%,0.0%,0.0%,no,0.33,0.0%,0.0%,1.14,0.9415,LOW
P1-cluster,w0.36,0.453,descending,0.36,0.5,8000,500,200,0,0,5.66%,3.07%,1.84,0.0%,0.0%,0.0%,no,0.364,0.0%,0.0%,1.138,0.94,LOW
P1-cluster,w0.32,0.494,descending,0.32,0.5,8000,499,200,0,0,7%,3.21%,2.18,0.0%,0.0%,0.0%,no,0.398,0.0%,0.0%,1.138,0.9396,LOW
P1-cluster,MID,0.500,descending,0.314,0.5,8000,500,200,0,0,7.25%,3.21%,2.26,0.0%,0.0%,0.0%,no,0.403,0.0%,0.0%,1.138,0.9401,LOW
P1-cluster,w0.29,0.525,descending,0.29,0.5,8000,500,200,0,0,8.1%,3.31%,2.44,0.0%,0.0%,0.0%,no,0.423,0.0%,0.0%,1.138,0.9396,LOW
P1-cluster,w0.255,0.561,descending,0.255,0.5,8000,501,200,0,0,9.48%,3.37%,2.81,0.0%,0.0%,0.0%,no,0.454,0.0%,0.0%,1.139,0.9408,LOW
P1-cluster,w0.22,0.599,descending,0.22,0.5,8000,500,200,0,0,10.7%,3.42%,3.13,0.0%,0.0%,0.0%,no,0.486,0.0%,0.0%,1.14,0.9415,LOW
P1-cluster,w0.19,0.633,descending,0.19,0.5,8000,501,200,0,0,11.8%,3.5%,3.38,0.0%,0.0%,0.0%,no,0.513,0.0%,0.0%,1.14,0.9414,LOW
P1-cluster,w0.16,0.670,descending,0.16,0.5,8000,501,200,0,0,13.2%,3.26%,4.05,0.0%,0.0%,0.0%,no,0.544,0.0%,0.0%,1.145,0.9458,LOW
P1-cluster,w0.135,0.704,descending,0.135,0.5,8000,500,200,0,0,14.4%,3.07%,4.67,0.0%,0.0%,0.0%,no,0.571,0.0%,0.0%,1.148,0.9479,LOW
P1-cluster,w0.11,0.744,descending,0.11,0.5,8000,500,200,0,0,16.3%,2.68%,6.1,0.0%,0.0%,0.0%,no,0.604,0.0%,0.0%,1.153,0.9519,LOW
P1-cluster,w0.09,0.783,descending,0.09,0.5,8000,500,200,0,0,18.8%,2.15%,8.72,0.0%,0.0%,0.0%,no,0.637,0.0%,0.0%,1.161,0.9588,LOW
P1-cluster,w0.07,0.833,descending,0.07,0.5,8000,500,200,0,0,22.9%,1.57%,14.6,5.5%,1.6%,0.0%,no,0.68,0.0%,0.0%,1.172,0.9675,LOW
P1-cluster,w0.055,0.886,descending,0.055,0.5,8000,500,200,0,0,28.5%,1.15%,24.9,31.0%,3.3%,0.0%,no,0.727,0.0%,0.0%,1.185,0.9783,LOW
P1-cluster,w0.04,0.963,descending,0.04,0.5,8000,501,200,0,0,39.2%,0.98%,40.1,57.5%,3.5%,0.0%,no,0.795,0.0%,0.0%,1.211,0.9997,LOW
P1-cluster,HI,0.980,descending,0.03754,0.5,8000,500,200,0,0,42%,0.998%,42,51.0%,3.5%,0.0%,no,0.81,0.0%,0.0%,1.215,1.004,LOW
P1-cluster,pairB,0.990,descending,0.03613,0.5,8000,500,200,0,0,42.9%,1.03%,41.5,35.0%,3.4%,0.0%,no,0.819,0.0%,0.0%,1.217,1.005,LOW
P1-cluster,w0.03,1.043,descending,0.03,0.5,8000,500,200,0,0,49.9%,1.11%,45,12.0%,2.3%,0.0%,no,0.863,0.0%,0.0%,1.23,1.016,LOW
P1-cluster,s00,0.000,ascending,0.1936,0.5,32000,2000,200,0,0,0.522%,0.323%,1.62,100.0%,0.0%,0.0%,no,0.0025,100.0%,4.5%,1.214,1.002,boundary
P1-cluster,LO,0.020,ascending,0.2111,0.5,32000,2002,200,0,0,0.577%,0.335%,1.72,100.0%,0.0%,0.0%,no,0.0187,100.0%,0.0%,1.212,1.001,—
P1-cluster,s01,0.043,ascending,0.2323,0.5,32000,2000,200,0,0,0.636%,0.33%,1.93,100.0%,0.0%,0.0%,no,0.0378,100.0%,0.0%,1.212,1,—
P1-cluster,pairA,0.068,ascending,0.2552,0.5,32000,2001,200,0,0,0.709%,0.322%,2.2,100.0%,0.0%,0.0%,no,0.0576,0.0%,0.0%,1.211,0.9997,—
P1-cluster,s02,0.087,ascending,0.2732,0.5,32000,1999,200,0,0,0.768%,0.316%,2.43,100.0%,0.0%,0.0%,no,0.0729,0.0%,0.0%,1.209,0.9987,—
P1-cluster,s03,0.130,ascending,0.3154,0.5,32000,2000,200,0,0,0.775%,0.343%,2.26,100.0%,0.0%,0.0%,no,0.108,0.0%,0.0%,1.208,0.9975,—
P1-cluster,s04,0.174,ascending,0.3584,0.5,32000,1999,200,0,0,0.773%,0.365%,2.12,100.0%,0.0%,0.0%,no,0.144,0.0%,0.0%,1.207,0.9966,—
P1-cluster,s05,0.217,ascending,0.4019,0.5,32000,1999,200,0,0,0.686%,0.394%,1.74,100.0%,0.0%,0.0%,no,0.18,0.0%,0.0%,1.206,0.9957,—
P1-cluster,s06,0.261,ascending,0.4458,0.5,32000,2000,200,0,0,0.595%,0.404%,1.47,100.0%,0.0%,0.0%,no,0.215,0.0%,0.0%,1.205,0.995,—
P1-cluster,s07,0.304,ascending,0.4897,0.5,32000,2000,200,0,0,0.513%,0.432%,1.19,100.0%,0.0%,0.0%,no,0.251,0.0%,0.0%,1.204,0.9943,—
P1-cluster,w0.495,0.319,descending,0.495,0.5,32000,2002,200,0,0,0.491%,0.436%,1.13,100.0%,0.0%,0.0%,no,0.264,0.0%,0.0%,1.204,0.994,—
P1-cluster,w0.47,0.344,descending,0.47,0.5,32000,2001,200,0,0,0.494%,0.457%,1.08,100.0%,0.0%,0.0%,no,0.284,0.0%,0.0%,1.204,0.9941,—
P1-cluster,w0.44,0.374,descending,0.44,0.5,32000,2001,200,0,0,0.556%,0.468%,1.19,100.0%,0.0%,0.0%,no,0.309,0.0%,0.0%,1.203,0.9938,—
P1-cluster,w0.4,0.414,descending,0.4,0.5,32000,2001,200,0,0,0.719%,0.482%,1.49,100.0%,0.0%,0.0%,no,0.341,0.0%,0.0%,1.203,0.9937,—
P1-cluster,w0.36,0.453,descending,0.36,0.5,32000,2000,200,0,0,0.961%,0.509%,1.89,100.0%,0.0%,0.0%,no,0.374,0.0%,0.0%,1.203,0.9933,—
P1-cluster,w0.32,0.494,descending,0.32,0.5,32000,2001,200,0,0,1.21%,0.536%,2.25,100.0%,0.0%,0.0%,no,0.408,0.0%,0.0%,1.203,0.9935,—
P1-cluster,MID,0.500,descending,0.314,0.5,32000,2001,200,0,0,1.24%,0.532%,2.33,100.0%,0.0%,0.0%,no,0.413,0.0%,0.0%,1.203,0.9934,—
P1-cluster,w0.29,0.525,descending,0.29,0.5,32000,2000,200,0,0,1.32%,0.535%,2.47,100.0%,0.0%,0.0%,no,0.433,0.0%,0.0%,1.203,0.9935,—
P1-cluster,w0.255,0.561,descending,0.255,0.5,32000,2001,200,0,0,1.45%,0.528%,2.75,100.0%,0.0%,0.0%,no,0.463,0.0%,0.0%,1.204,0.9939,—
P1-cluster,w0.22,0.599,descending,0.22,0.5,32000,2000,200,0,0,1.6%,0.53%,3.01,100.0%,0.0%,0.0%,no,0.495,0.0%,0.0%,1.204,0.9942,—
P1-cluster,w0.19,0.633,descending,0.19,0.5,32000,2000,200,0,0,1.64%,0.507%,3.22,100.0%,0.0%,0.0%,no,0.523,0.0%,0.0%,1.205,0.9948,—
P1-cluster,w0.16,0.670,descending,0.16,0.5,32000,2000,200,0,0,1.67%,0.474%,3.53,100.0%,0.0%,0.0%,no,0.553,0.0%,0.0%,1.206,0.9956,—
P1-cluster,w0.135,0.704,descending,0.135,0.5,32000,2000,200,0,0,1.68%,0.391%,4.3,100.0%,0.0%,0.0%,no,0.581,0.0%,0.0%,1.207,0.9966,—
P1-cluster,w0.11,0.744,descending,0.11,0.5,32000,2000,200,0,0,1.78%,0.365%,4.89,100.0%,0.0%,0.0%,no,0.614,0.0%,0.0%,1.208,0.9972,—
P1-cluster,w0.09,0.783,descending,0.09,0.5,32000,2000,200,0,0,1.9%,0.298%,6.36,100.0%,0.0%,0.0%,no,0.646,0.0%,0.0%,1.209,0.9983,—
P1-cluster,w0.07,0.833,descending,0.07,0.5,32000,1999,200,0,0,2.07%,0.26%,7.96,100.0%,0.0%,0.0%,no,0.688,0.0%,0.0%,1.211,1,—
P1-cluster,w0.055,0.886,descending,0.055,0.5,32000,2000,200,0,0,2.38%,0.274%,8.67,100.0%,0.0%,0.0%,no,0.732,0.0%,0.0%,1.213,1.001,—
P1-cluster,w0.04,0.963,descending,0.04,0.5,32000,1999,200,0,0,2.53%,0.275%,9.19,100.0%,0.0%,0.0%,no,0.796,0.0%,0.0%,1.213,1.001,—
P1-cluster,HI,0.980,descending,0.03754,0.5,32000,1999,200,0,0,2.59%,0.275%,9.44,100.0%,0.0%,0.0%,no,0.81,0.0%,0.0%,1.214,1.002,—
P1-cluster,pairB,0.990,descending,0.03613,0.5,32000,2001,200,0,0,2.66%,0.275%,9.69,100.0%,0.0%,0.0%,no,0.818,0.0%,0.0%,1.215,1.003,—
P1-cluster,w0.03,1.043,descending,0.03,0.5,32000,2000,200,0,0,2.76%,0.283%,9.75,100.0%,0.0%,0.0%,no,0.862,0.0%,0.0%,1.215,1.003,—
P1-cluster,s00,0.000,ascending,0.1936,0.3,2000,45,400,0,0,58.4%,39.7%,1.47,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.5705,0.4712,LOW boundary
P1-cluster,LO,0.020,ascending,0.2111,0.3,2000,45,400,0,0,57.2%,38.6%,1.48,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.5679,0.469,BREAKDOWN
P1-cluster,s01,0.043,ascending,0.2323,0.3,2000,45,400,0,0,55.9%,37.3%,1.5,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.5659,0.4673,BREAKDOWN
P1-cluster,pairA,0.068,ascending,0.2552,0.3,2000,45,400,0,0,53.7%,36%,1.49,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.5653,0.4669,BREAKDOWN
P1-cluster,s02,0.087,ascending,0.2732,0.3,2000,45,400,0,0,52.6%,34.8%,1.51,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.5676,0.4687,LOW
P1-cluster,s03,0.130,ascending,0.3154,0.3,2000,45,400,0,0,49.6%,32.8%,1.51,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.567,0.4682,LOW
P1-cluster,s04,0.174,ascending,0.3584,0.3,2000,45,400,0,0,46.4%,30.8%,1.51,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.5685,0.4694,BREAKDOWN
P1-cluster,s05,0.217,ascending,0.4019,0.3,2000,45,400,0,0,43.8%,29.7%,1.47,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.5675,0.4687,BREAKDOWN
P1-cluster,s06,0.261,ascending,0.4458,0.3,2000,45,400,0,0,41.3%,28.8%,1.43,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.5671,0.4683,LOW
P1-cluster,s07,0.304,ascending,0.4897,0.3,2000,45,400,0,0,38.8%,28.4%,1.37,0.0%,0.0%,0.0%,no,0,99.8%,92.2%,0.5691,0.4699,BREAKDOWN
P1-cluster,w0.495,0.319,descending,0.495,0.3,2000,45,400,0,0,38%,28.4%,1.34,0.0%,0.0%,0.0%,no,0,99.5%,77.0%,0.5709,0.4715,BREAKDOWN
P1-cluster,w0.47,0.344,descending,0.47,0.3,2000,45,400,0,0,36.9%,28.5%,1.29,0.0%,0.0%,0.0%,no,0.00876,94.2%,39.5%,0.5711,0.4717,LOW
P1-cluster,w0.44,0.374,descending,0.44,0.3,2000,45,400,0,0,35.9%,28.9%,1.24,0.0%,0.0%,0.0%,no,0.0449,56.8%,12.5%,0.5697,0.4705,LOW
P1-cluster,w0.4,0.414,descending,0.4,0.3,2000,45,400,0,0,34.5%,29.4%,1.17,0.0%,0.0%,0.0%,no,0.0959,9.8%,0.8%,0.5707,0.4713,LOW
P1-cluster,w0.36,0.453,descending,0.36,0.3,2000,45,400,0,0,33.7%,30%,1.12,0.0%,0.0%,0.0%,no,0.147,0.2%,0.0%,0.5702,0.4709,BREAKDOWN
P1-cluster,w0.32,0.494,descending,0.32,0.3,2000,45,400,0,0,33%,30.8%,1.07,0.0%,0.0%,0.0%,no,0.197,0.0%,0.0%,0.5655,0.467,BREAKDOWN
P1-cluster,MID,0.500,descending,0.314,0.3,2000,45,400,0,0,32.5%,30.7%,1.06,0.0%,0.0%,0.0%,no,0.208,0.0%,0.0%,0.5732,0.4733,LOW
P1-cluster,w0.29,0.525,descending,0.29,0.3,2000,45,400,0,0,32.3%,31%,1.04,0.0%,0.0%,0.0%,no,0.239,0.0%,0.0%,0.572,0.4724,BREAKDOWN
P1-cluster,w0.255,0.561,descending,0.255,0.3,2000,45,400,0,0,32%,31.5%,1.02,0.0%,0.0%,0.0%,no,0.284,0.0%,0.0%,0.5707,0.4713,BREAKDOWN
P1-cluster,w0.22,0.599,descending,0.22,0.3,2000,45,400,0,0,32%,31.8%,1.01,0.0%,0.0%,0.0%,no,0.329,0.0%,0.0%,0.5697,0.4705,LOW
P1-cluster,w0.19,0.633,descending,0.19,0.3,2000,45,400,0,0,32.1%,32%,1,0.0%,0.0%,0.0%,no,0.37,0.0%,0.0%,0.5671,0.4684,BREAKDOWN
P1-cluster,w0.16,0.670,descending,0.16,0.3,2000,45,400,0,0,32.1%,31.9%,1.01,0.0%,0.0%,0.0%,no,0.418,0.0%,0.0%,0.5706,0.4712,LOW
P1-cluster,w0.135,0.704,descending,0.135,0.3,2000,45,400,0,0,32%,31.3%,1.02,0.0%,0.0%,0.0%,no,0.458,0.0%,0.0%,0.5712,0.4717,LOW
P1-cluster,w0.11,0.744,descending,0.11,0.3,2000,45,400,0,0,32.2%,30.8%,1.05,0.0%,0.0%,0.0%,no,0.505,0.0%,0.0%,0.5689,0.4698,BREAKDOWN
P1-cluster,w0.09,0.783,descending,0.09,0.3,2000,45,400,0,0,32%,29.6%,1.08,0.0%,0.0%,0.0%,no,0.55,0.0%,0.0%,0.5659,0.4673,BREAKDOWN
P1-cluster,w0.07,0.833,descending,0.07,0.3,2000,45,400,0,0,31.8%,27.8%,1.15,0.0%,0.0%,0.0%,no,0.608,0.0%,0.0%,0.5661,0.4675,LOW
P1-cluster,w0.055,0.886,descending,0.055,0.3,2000,45,400,0,0,32%,25.5%,1.26,0.0%,0.0%,0.0%,no,0.667,0.0%,0.0%,0.5696,0.4704,BREAKDOWN
P1-cluster,w0.04,0.963,descending,0.04,0.3,2000,45,400,0,0,33.2%,22%,1.51,0.0%,0.0%,0.0%,no,0.756,0.0%,0.0%,0.5732,0.4734,BREAKDOWN
P1-cluster,HI,0.980,descending,0.03754,0.3,2000,45,400,0,0,33.5%,21.4%,1.57,0.0%,0.0%,0.0%,no,0.776,0.0%,0.0%,0.571,0.4716,LOW
P1-cluster,pairB,0.990,descending,0.03613,0.3,2000,45,400,0,0,34%,20.8%,1.63,0.0%,0.0%,0.0%,no,0.787,0.0%,0.0%,0.5716,0.472,BREAKDOWN
P1-cluster,w0.03,1.043,descending,0.03,0.3,2000,45,400,0,0,36%,18.5%,1.95,0.0%,0.0%,0.0%,no,0.851,0.0%,0.0%,0.5758,0.4755,BREAKDOWN
P1-cluster,s00,0.000,ascending,0.1936,0.3,8000,180,200,0,0,22.5%,10.4%,2.17,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.028,0.8492,LOW boundary
P1-cluster,LO,0.020,ascending,0.2111,0.3,8000,180,200,0,0,22.2%,9.35%,2.38,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.023,0.8452,LOW
P1-cluster,s01,0.043,ascending,0.2323,0.3,8000,180,200,0,0,21.8%,8.38%,2.6,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.018,0.8404,LOW
P1-cluster,pairA,0.068,ascending,0.2552,0.3,8000,180,200,0,0,20.8%,7.68%,2.71,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.014,0.8373,LOW
P1-cluster,s02,0.087,ascending,0.2732,0.3,8000,180,200,0,0,20.1%,7.44%,2.71,0.0%,0.0%,0.0%,no,0,100.0%,68.5%,1.011,0.835,LOW
P1-cluster,s03,0.130,ascending,0.3154,0.3,8000,180,200,0,0,18.1%,7.5%,2.41,0.0%,0.0%,0.0%,no,0.0341,100.0%,0.0%,1.005,0.83,LOW
P1-cluster,s04,0.174,ascending,0.3584,0.3,8000,180,200,0,0,15.8%,7.58%,2.08,0.0%,0.0%,0.0%,no,0.0728,0.0%,0.0%,1.003,0.8279,LOW
P1-cluster,s05,0.217,ascending,0.4019,0.3,8000,180,200,0,0,13.3%,7.67%,1.74,0.0%,0.0%,0.0%,no,0.112,0.0%,0.0%,1.001,0.8266,LOW
P1-cluster,s06,0.261,ascending,0.4458,0.3,8000,180,200,0,0,10.9%,7.73%,1.41,0.0%,0.0%,0.0%,no,0.152,0.0%,0.0%,0.9987,0.8247,LOW
P1-cluster,s07,0.304,ascending,0.4897,0.3,8000,180,200,0,0,9.22%,8.01%,1.15,0.0%,0.0%,0.0%,no,0.192,0.0%,0.0%,0.9962,0.8227,LOW
P1-cluster,w0.495,0.319,descending,0.495,0.3,8000,180,200,0,0,8.84%,8.11%,1.09,0.0%,0.0%,0.0%,no,0.206,0.0%,0.0%,0.9956,0.8222,LOW
P1-cluster,w0.47,0.344,descending,0.47,0.3,8000,180,200,0,0,8.42%,8.27%,1.02,0.0%,0.0%,0.0%,no,0.229,0.0%,0.0%,0.9943,0.8211,LOW
P1-cluster,w0.44,0.374,descending,0.44,0.3,8000,180,200,0,0,8.54%,8.47%,1.01,0.0%,0.0%,0.0%,no,0.257,0.0%,0.0%,0.995,0.8217,LOW
P1-cluster,w0.4,0.414,descending,0.4,0.3,8000,180,200,0,0,9.57%,8.76%,1.09,0.0%,0.0%,0.0%,no,0.293,0.0%,0.0%,0.9938,0.8207,LOW
P1-cluster,w0.36,0.453,descending,0.36,0.3,8000,180,200,0,0,11.4%,9.1%,1.25,0.0%,0.0%,0.0%,no,0.33,0.0%,0.0%,0.9931,0.8201,LOW
P1-cluster,w0.32,0.494,descending,0.32,0.3,8000,180,200,0,0,13.7%,9.4%,1.45,0.0%,0.0%,0.0%,no,0.367,0.0%,0.0%,0.9936,0.8205,LOW
P1-cluster,MID,0.500,descending,0.314,0.3,8000,180,200,0,0,14%,9.45%,1.48,0.0%,0.0%,0.0%,no,0.372,0.0%,0.0%,0.9925,0.8196,LOW
P1-cluster,w0.29,0.525,descending,0.29,0.3,8000,180,200,0,0,15.5%,9.62%,1.61,0.0%,0.0%,0.0%,no,0.394,0.0%,0.0%,0.9938,0.8207,LOW
P1-cluster,w0.255,0.561,descending,0.255,0.3,8000,180,200,0,0,18%,9.87%,1.82,0.0%,0.0%,0.0%,no,0.426,0.0%,0.0%,0.9942,0.821,LOW
P1-cluster,w0.22,0.599,descending,0.22,0.3,8000,180,200,0,0,20.7%,10.1%,2.05,0.0%,0.0%,0.0%,no,0.459,0.0%,0.0%,0.9943,0.8211,LOW
P1-cluster,w0.19,0.633,descending,0.19,0.3,8000,180,200,0,0,23.1%,10.1%,2.28,0.0%,0.0%,0.0%,no,0.487,0.0%,0.0%,0.9958,0.8224,LOW
P1-cluster,w0.16,0.670,descending,0.16,0.3,8000,180,200,0,0,25.6%,9.99%,2.56,0.0%,0.0%,0.0%,no,0.518,0.0%,0.0%,0.9983,0.8244,LOW
P1-cluster,w0.135,0.704,descending,0.135,0.3,8000,180,200,0,0,28.2%,9.7%,2.9,0.0%,0.0%,0.0%,no,0.546,0.0%,0.0%,0.9993,0.8252,LOW
P1-cluster,w0.11,0.744,descending,0.11,0.3,8000,180,200,0,0,30.8%,9.11%,3.38,0.0%,0.0%,0.0%,no,0.578,0.0%,0.0%,1.003,0.8285,LOW
P1-cluster,w0.09,0.783,descending,0.09,0.3,8000,180,200,0,0,33.8%,8.28%,4.08,0.0%,0.0%,0.0%,no,0.61,0.0%,0.0%,1.007,0.8317,LOW
P1-cluster,w0.07,0.833,descending,0.07,0.3,8000,180,200,0,0,37.4%,7.1%,5.26,0.0%,0.0%,0.0%,no,0.653,0.0%,0.0%,1.013,0.8368,LOW
P1-cluster,w0.055,0.886,descending,0.055,0.3,8000,180,200,0,0,41.3%,5.96%,6.92,0.0%,0.0%,0.0%,no,0.697,0.0%,0.0%,1.015,0.8384,LOW
P1-cluster,w0.04,0.963,descending,0.04,0.3,8000,180,200,0,0,47.4%,4.51%,10.5,0.0%,0.0%,0.0%,no,0.767,0.0%,0.0%,1.021,0.8434,LOW
P1-cluster,HI,0.980,descending,0.03754,0.3,8000,180,200,0,0,48.6%,4.2%,11.6,0.0%,0.0%,0.0%,no,0.783,0.0%,0.0%,1.026,0.847,LOW
P1-cluster,pairB,0.990,descending,0.03613,0.3,8000,180,200,0,0,49.7%,4.01%,12.4,0.0%,0.0%,0.0%,no,0.792,0.0%,0.0%,1.026,0.8475,LOW
P1-cluster,w0.03,1.043,descending,0.03,0.3,8000,180,200,0,0,53.8%,3.39%,15.8,0.0%,0.0%,0.0%,no,0.842,0.0%,0.0%,1.029,0.8502,LOW
P1-cluster,s00,0.000,ascending,0.1936,0.3,32000,720,200,0,0,2.39%,0.862%,2.77,98.5%,0.9%,0.0%,no,0.000634,100.0%,36.0%,1.203,0.9932,boundary
P1-cluster,LO,0.020,ascending,0.2111,0.3,32000,720,200,0,0,2.8%,0.92%,3.04,91.5%,2.0%,0.0%,no,0.0149,100.0%,0.0%,1.197,0.9884,—
P1-cluster,s01,0.043,ascending,0.2323,0.3,32000,720,200,0,0,3.12%,1%,3.11,49.0%,3.5%,0.0%,no,0.0328,100.0%,0.0%,1.193,0.9851,LOW
P1-cluster,pairA,0.068,ascending,0.2552,0.3,32000,720,200,0,0,3.36%,1.08%,3.11,10.5%,2.2%,0.0%,no,0.0514,13.0%,0.0%,1.188,0.9814,LOW
P1-cluster,s02,0.087,ascending,0.2732,0.3,32000,720,200,0,0,3.54%,1.14%,3.1,1.0%,0.7%,0.0%,no,0.0662,0.0%,0.0%,1.186,0.9791,LOW
P1-cluster,s03,0.130,ascending,0.3154,0.3,32000,720,200,0,0,3.6%,1.28%,2.82,0.0%,0.0%,0.0%,no,0.1,0.0%,0.0%,1.18,0.9744,LOW
P1-cluster,s04,0.174,ascending,0.3584,0.3,32000,720,200,0,0,3.36%,1.39%,2.41,0.0%,0.0%,0.0%,no,0.135,0.0%,0.0%,1.176,0.971,LOW
P1-cluster,s05,0.217,ascending,0.4019,0.3,32000,720,200,0,0,2.83%,1.49%,1.9,0.0%,0.0%,0.0%,no,0.171,0.0%,0.0%,1.173,0.9684,LOW
P1-cluster,s06,0.261,ascending,0.4458,0.3,32000,720,200,0,0,2.28%,1.58%,1.45,0.0%,0.0%,0.0%,no,0.207,0.0%,0.0%,1.169,0.9658,LOW
P1-cluster,s07,0.304,ascending,0.4897,0.3,32000,720,200,0,0,1.78%,1.68%,1.06,0.0%,0.0%,0.0%,no,0.243,0.0%,0.0%,1.168,0.9645,LOW
P1-cluster,w0.495,0.319,descending,0.495,0.3,32000,720,200,0,0,1.76%,1.72%,1.02,0.0%,0.0%,0.0%,no,0.256,0.0%,0.0%,1.167,0.9639,LOW
P1-cluster,w0.47,0.344,descending,0.47,0.3,32000,720,200,0,0,1.86%,1.78%,1.05,0.0%,0.0%,0.0%,no,0.276,0.0%,0.0%,1.166,0.963,LOW
P1-cluster,w0.44,0.374,descending,0.44,0.3,32000,720,200,0,0,2.25%,1.84%,1.22,0.0%,0.0%,0.0%,no,0.301,0.0%,0.0%,1.165,0.9624,LOW
P1-cluster,w0.4,0.414,descending,0.4,0.3,32000,720,200,0,0,3.09%,1.93%,1.61,0.0%,0.0%,0.0%,no,0.335,0.0%,0.0%,1.165,0.9619,LOW
P1-cluster,w0.36,0.453,descending,0.36,0.3,32000,720,200,0,0,4.09%,2.02%,2.03,0.0%,0.0%,0.0%,no,0.368,0.0%,0.0%,1.164,0.9616,LOW
P1-cluster,w0.32,0.494,descending,0.32,0.3,32000,720,200,0,0,5.16%,2.12%,2.44,0.0%,0.0%,0.0%,no,0.402,0.0%,0.0%,1.164,0.9614,LOW
P1-cluster,MID,0.500,descending,0.314,0.3,32000,720,200,0,0,5.33%,2.12%,2.52,0.0%,0.0%,0.0%,no,0.407,0.0%,0.0%,1.164,0.9613,LOW
P1-cluster,w0.29,0.525,descending,0.29,0.3,32000,720,200,0,0,5.99%,2.17%,2.75,0.0%,0.0%,0.0%,no,0.428,0.0%,0.0%,1.165,0.9618,LOW
P1-cluster,w0.255,0.561,descending,0.255,0.3,32000,720,200,0,0,6.84%,2.22%,3.08,0.0%,0.0%,0.0%,no,0.458,0.0%,0.0%,1.165,0.9621,LOW
P1-cluster,w0.22,0.599,descending,0.22,0.3,32000,720,200,0,0,7.64%,2.24%,3.41,0.0%,0.0%,0.0%,no,0.489,0.0%,0.0%,1.166,0.9626,LOW
P1-cluster,w0.19,0.633,descending,0.19,0.3,32000,720,200,0,0,8.4%,2.17%,3.87,0.0%,0.0%,0.0%,no,0.517,0.0%,0.0%,1.168,0.9647,LOW
P1-cluster,w0.16,0.670,descending,0.16,0.3,32000,719,200,0,0,9.12%,2.1%,4.34,0.0%,0.0%,0.0%,no,0.547,0.0%,0.0%,1.17,0.966,LOW
P1-cluster,w0.135,0.704,descending,0.135,0.3,32000,720,200,0,0,9.81%,1.92%,5.11,0.0%,0.0%,0.0%,no,0.576,0.0%,0.0%,1.173,0.969,LOW
P1-cluster,w0.11,0.744,descending,0.11,0.3,32000,720,200,0,0,10.8%,1.65%,6.54,0.0%,0.0%,0.0%,no,0.608,0.0%,0.0%,1.177,0.9723,LOW
P1-cluster,w0.09,0.783,descending,0.09,0.3,32000,720,200,0,0,12.1%,1.33%,9.06,2.0%,1.0%,0.0%,no,0.641,0.0%,0.0%,1.182,0.9761,LOW
P1-cluster,w0.07,0.833,descending,0.07,0.3,32000,720,200,0,0,14.6%,0.929%,15.7,65.5%,3.4%,0.0%,no,0.684,0.0%,0.0%,1.191,0.9833,LOW
P1-cluster,w0.055,0.886,descending,0.055,0.3,32000,720,200,0,0,17.7%,0.724%,24.4,98.0%,1.0%,0.0%,no,0.729,0.0%,0.0%,1.199,0.9902,—
P1-cluster,w0.04,0.963,descending,0.04,0.3,32000,720,200,0,0,27.3%,0.763%,35.7,98.0%,1.0%,0.0%,no,0.797,0.0%,0.0%,1.222,1.009,—
P1-cluster,HI,0.980,descending,0.03754,0.3,32000,720,200,0,0,31%,0.821%,37.8,91.5%,2.0%,0.0%,no,0.812,0.0%,0.0%,1.232,1.018,—
P1-cluster,pairB,0.990,descending,0.03613,0.3,32000,720,200,0,0,32.2%,0.862%,37.3,85.5%,2.5%,0.0%,no,0.821,0.0%,0.0%,1.234,1.019,—
P1-cluster,w0.03,1.043,descending,0.03,0.3,32000,720,200,0,0,44.5%,1.12%,39.9,14.5%,2.5%,0.0%,no,0.867,0.0%,0.0%,1.264,1.044,LOW
P1-Prony,s00,0.000,ascending,0.1936,0.75,2000,281,400,0,0,66.2%,19.7%,3.36,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6792,0.6792,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.75,2000,281,400,0,0,64.4%,18%,3.58,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6819,0.6819,LOW
P1-Prony,s01,0.043,ascending,0.2323,0.75,2000,281,400,0,0,63%,16.4%,3.85,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6801,0.6801,LOW
P1-Prony,pairA,0.068,ascending,0.2552,0.75,2000,281,400,0,0,60.9%,14.6%,4.17,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6815,0.6815,LOW
P1-Prony,s02,0.087,ascending,0.2732,0.75,2000,281,400,0,0,60.1%,13.4%,4.47,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6808,0.6808,LOW
P1-Prony,s03,0.130,ascending,0.3154,0.75,2000,281,400,0,0,56.5%,11.2%,5.04,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6822,0.6822,LOW
P1-Prony,s04,0.174,ascending,0.3584,0.75,2000,281,400,0,0,53.7%,10.4%,5.18,0.0%,0.0%,0.0%,no,0.00219,100.0%,46.2%,0.6808,0.6808,LOW
P1-Prony,s05,0.217,ascending,0.4019,0.75,2000,281,400,0,0,50%,10.3%,4.84,0.0%,0.0%,0.0%,no,0.0577,34.8%,1.5%,0.6786,0.6786,LOW
P1-Prony,s06,0.261,ascending,0.4458,0.75,2000,281,400,0,0,46.4%,10.2%,4.55,0.0%,0.0%,0.0%,no,0.118,1.2%,0.0%,0.6832,0.6832,LOW
P1-Prony,s07,0.304,ascending,0.4897,0.75,2000,281,400,0,0,44.1%,10.4%,4.26,0.0%,0.0%,0.0%,no,0.172,0.0%,0.0%,0.6776,0.6776,LOW
P1-Prony,w0.495,0.319,descending,0.495,0.75,2000,281,400,0,0,42.5%,10.4%,4.1,0.0%,0.0%,0.0%,no,0.195,0.0%,0.0%,0.6816,0.6816,LOW
P1-Prony,w0.47,0.344,descending,0.47,0.75,2000,281,400,0,0,40.8%,10.5%,3.88,0.0%,0.0%,0.0%,no,0.227,0.0%,0.0%,0.6806,0.6806,LOW
P1-Prony,w0.44,0.374,descending,0.44,0.75,2000,281,400,0,0,38.4%,10.6%,3.63,0.0%,0.0%,0.0%,no,0.267,0.0%,0.0%,0.6807,0.6807,LOW
P1-Prony,w0.4,0.414,descending,0.4,0.75,2000,280,400,0,0,35.7%,10.8%,3.31,0.0%,0.0%,0.0%,no,0.319,0.0%,0.0%,0.6824,0.6824,LOW
P1-Prony,w0.36,0.453,descending,0.36,0.75,2000,281,400,0,0,34%,11.3%,3.01,0.0%,0.0%,0.0%,no,0.369,0.0%,0.0%,0.678,0.678,LOW
P1-Prony,w0.32,0.494,descending,0.32,0.75,2000,281,400,0,0,31.1%,11.6%,2.69,0.0%,0.0%,0.0%,no,0.422,0.0%,0.0%,0.6804,0.6804,LOW
P1-Prony,MID,0.500,descending,0.314,0.75,2000,281,400,0,0,30.6%,11.6%,2.64,0.0%,0.0%,0.0%,no,0.429,0.0%,0.0%,0.6803,0.6803,LOW
P1-Prony,w0.29,0.525,descending,0.29,0.75,2000,281,400,0,0,28.9%,11.8%,2.46,0.0%,0.0%,0.0%,no,0.461,0.0%,0.0%,0.6815,0.6815,LOW
P1-Prony,w0.255,0.561,descending,0.255,0.75,2000,281,400,0,0,26.4%,12.1%,2.19,0.0%,0.0%,0.0%,no,0.506,0.0%,0.0%,0.681,0.681,LOW
P1-Prony,w0.22,0.599,descending,0.22,0.75,2000,281,400,0,0,24.9%,12.3%,2.02,0.0%,0.0%,0.0%,no,0.552,0.0%,0.0%,0.6822,0.6822,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.75,2000,281,400,0,0,23.4%,12.6%,1.86,0.0%,0.0%,0.0%,no,0.592,0.0%,0.0%,0.679,0.679,LOW
P1-Prony,w0.16,0.670,descending,0.16,0.75,2000,281,400,0,0,21.1%,12.5%,1.68,0.0%,0.0%,0.0%,no,0.635,0.0%,0.0%,0.6809,0.6809,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.75,2000,281,400,0,0,19.6%,12.4%,1.59,0.0%,0.0%,0.0%,no,0.674,0.0%,0.0%,0.6809,0.6809,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.75,2000,281,400,0,0,17.4%,11.8%,1.47,0.0%,0.0%,0.0%,no,0.72,0.0%,0.0%,0.6812,0.6812,LOW
P1-Prony,w0.09,0.783,descending,0.09,0.75,2000,281,400,0,0,15.7%,11.2%,1.41,0.0%,0.0%,0.0%,no,0.764,0.0%,0.0%,0.6804,0.6804,LOW
P1-Prony,w0.07,0.833,descending,0.07,0.75,2000,281,400,0,0,12.3%,9.92%,1.24,0.0%,0.0%,0.0%,no,0.822,0.0%,0.0%,0.684,0.684,LOW
P1-Prony,w0.055,0.886,descending,0.055,0.75,2000,281,400,0,0,10.1%,8.76%,1.15,0.0%,0.0%,0.0%,no,0.885,0.0%,0.0%,0.6806,0.6806,LOW
P1-Prony,w0.04,0.963,descending,0.04,0.75,2000,280,400,0,0,8.38%,6.94%,1.21,0.0%,0.0%,0.0%,no,0.981,100.0%,0.8%,0.6828,0.6828,LOW
P1-Prony,HI,0.980,descending,0.03754,0.75,2000,281,400,0,0,8.46%,6.69%,1.26,0.0%,0.0%,0.0%,no,1,100.0%,71.2%,0.6801,0.6801,LOW
P1-Prony,pairB,0.990,descending,0.03613,0.75,2000,281,400,0,0,8.22%,6.54%,1.26,0.0%,0.0%,0.0%,no,1,100.0%,100.0%,0.682,0.682,LOW
P1-Prony,s00,0.000,ascending,0.1936,0.75,8000,1125,200,0,0,24.7%,5.97%,4.14,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.9004,0.9004,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.75,8000,1126,200,0,0,25.1%,4.48%,5.6,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.9,0.9,LOW
P1-Prony,s01,0.043,ascending,0.2323,0.75,8000,1126,200,0,0,24.4%,3.42%,7.15,0.0%,0.0%,0.0%,no,0,100.0%,97.0%,0.9006,0.9006,LOW
P1-Prony,pairA,0.068,ascending,0.2552,0.75,8000,1126,200,0,0,24%,3.28%,7.32,0.0%,0.0%,0.0%,no,0.0196,100.0%,0.0%,0.9013,0.9013,LOW
P1-Prony,s02,0.087,ascending,0.2732,0.75,8000,1125,200,0,0,23.6%,3.24%,7.29,0.0%,0.0%,0.0%,no,0.0393,100.0%,0.0%,0.9011,0.9011,LOW
P1-Prony,s03,0.130,ascending,0.3154,0.75,8000,1123,200,0,0,22.6%,3.13%,7.23,0.0%,0.0%,0.0%,no,0.0851,0.0%,0.0%,0.9006,0.9006,LOW
P1-Prony,s04,0.174,ascending,0.3584,0.75,8000,1126,200,0,0,21%,3.04%,6.92,0.0%,0.0%,0.0%,no,0.132,0.0%,0.0%,0.9007,0.9007,LOW
P1-Prony,s05,0.217,ascending,0.4019,0.75,8000,1125,200,0,0,19.5%,2.99%,6.55,0.0%,0.0%,0.0%,no,0.179,0.0%,0.0%,0.9006,0.9006,LOW
P1-Prony,s06,0.261,ascending,0.4458,0.75,8000,1125,200,0,0,17.6%,2.96%,5.94,0.0%,0.0%,0.0%,no,0.226,0.0%,0.0%,0.9012,0.9012,LOW
P1-Prony,s07,0.304,ascending,0.4897,0.75,8000,1125,200,0,0,15.7%,2.99%,5.24,0.0%,0.0%,0.0%,no,0.273,0.0%,0.0%,0.9007,0.9007,LOW
P1-Prony,w0.495,0.319,descending,0.495,0.75,8000,1125,200,0,0,14.9%,3.03%,4.92,0.0%,0.0%,0.0%,no,0.29,0.0%,0.0%,0.8998,0.8998,LOW
P1-Prony,w0.47,0.344,descending,0.47,0.75,8000,1124,200,0,0,13.8%,3.03%,4.55,0.0%,0.0%,0.0%,no,0.317,0.0%,0.0%,0.9003,0.9003,LOW
P1-Prony,w0.44,0.374,descending,0.44,0.75,8000,1122,200,0,0,12.6%,3.1%,4.06,0.0%,0.0%,0.0%,no,0.349,0.0%,0.0%,0.9004,0.9004,LOW
P1-Prony,w0.4,0.414,descending,0.4,0.75,8000,1125,200,0,0,10.5%,3.14%,3.36,0.0%,0.0%,0.0%,no,0.392,0.0%,0.0%,0.9015,0.9015,LOW
P1-Prony,w0.36,0.453,descending,0.36,0.75,8000,1126,200,0,0,8.9%,3.25%,2.74,0.0%,0.0%,0.0%,no,0.435,0.0%,0.0%,0.902,0.902,LOW
P1-Prony,w0.32,0.494,descending,0.32,0.75,8000,1125,200,0,0,7.21%,3.43%,2.1,0.0%,0.0%,0.0%,no,0.478,0.0%,0.0%,0.9011,0.9011,LOW
P1-Prony,MID,0.500,descending,0.314,0.75,8000,1125,200,0,0,6.85%,3.45%,1.99,0.0%,0.0%,0.0%,no,0.485,0.0%,0.0%,0.9012,0.9012,LOW
P1-Prony,w0.29,0.525,descending,0.29,0.75,8000,1125,200,0,0,6.08%,3.54%,1.72,0.0%,0.0%,0.0%,no,0.511,0.0%,0.0%,0.9013,0.9013,LOW
P1-Prony,w0.255,0.561,descending,0.255,0.75,8000,1124,200,0,0,5.1%,3.67%,1.39,0.0%,0.0%,0.0%,no,0.549,0.0%,0.0%,0.9007,0.9007,LOW
P1-Prony,w0.22,0.599,descending,0.22,0.75,8000,1125,200,0,0,4.38%,3.79%,1.16,0.0%,0.0%,0.0%,no,0.588,0.0%,0.0%,0.9009,0.9009,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.75,8000,1124,200,0,0,3.99%,3.85%,1.04,0.0%,0.0%,0.0%,no,0.623,0.0%,0.0%,0.9007,0.9007,LOW
P1-Prony,w0.16,0.670,descending,0.16,0.75,8000,1125,200,0,0,3.92%,3.81%,1.03,0.0%,0.0%,0.0%,no,0.66,0.0%,0.0%,0.9013,0.9013,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.75,8000,1126,200,0,0,3.95%,3.69%,1.07,0.0%,0.0%,0.0%,no,0.694,0.0%,0.0%,0.9016,0.9016,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.75,8000,1125,200,0,0,4.02%,3.5%,1.15,0.0%,0.0%,0.0%,no,0.733,0.0%,0.0%,0.9014,0.9014,LOW
P1-Prony,w0.09,0.783,descending,0.09,0.75,8000,1124,200,0,0,4.1%,3.25%,1.26,0.0%,0.0%,0.0%,no,0.772,0.0%,0.0%,0.8997,0.8997,LOW
P1-Prony,w0.07,0.833,descending,0.07,0.75,8000,1125,200,0,0,4.68%,2.74%,1.71,0.0%,0.0%,0.0%,no,0.825,0.0%,0.0%,0.9013,0.9013,LOW
P1-Prony,w0.055,0.886,descending,0.055,0.75,8000,1125,200,0,0,5.73%,2.28%,2.51,0.0%,0.0%,0.0%,no,0.88,0.0%,0.0%,0.9016,0.9016,LOW
P1-Prony,w0.04,0.963,descending,0.04,0.75,8000,1125,200,0,0,7.69%,1.75%,4.4,0.0%,0.0%,0.0%,no,0.963,100.0%,0.0%,0.9006,0.9006,LOW
P1-Prony,HI,0.980,descending,0.03754,0.75,8000,1127,200,0,0,7.97%,1.66%,4.81,0.0%,0.0%,0.0%,no,0.981,100.0%,0.0%,0.9004,0.9004,LOW
P1-Prony,pairB,0.990,descending,0.03613,0.75,8000,1126,200,0,0,8.52%,1.58%,5.4,0.0%,0.0%,0.0%,no,0.992,100.0%,0.0%,0.9013,0.9013,LOW
P1-Prony,s00,0.000,ascending,0.1936,0.75,32000,4499,200,0,0,5.98%,1.54%,3.88,0.5%,0.5%,0.0%,no,0,100.0%,100.0%,0.9736,0.9736,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.75,32000,4500,200,0,0,6.08%,0.921%,6.6,84.5%,2.6%,0.0%,no,0.00726,100.0%,0.0%,0.9732,0.9732,—
P1-Prony,s01,0.043,ascending,0.2323,0.75,32000,4499,200,0,0,6.13%,0.89%,6.89,90.0%,2.1%,0.0%,no,0.0313,100.0%,0.0%,0.9737,0.9737,—
P1-Prony,pairA,0.068,ascending,0.2552,0.75,32000,4500,200,0,0,6.15%,0.86%,7.14,94.5%,1.6%,0.0%,no,0.0561,0.0%,0.0%,0.974,0.974,—
P1-Prony,s02,0.087,ascending,0.2732,0.75,32000,4501,200,0,0,6.22%,0.87%,7.15,99.0%,0.7%,0.0%,no,0.0748,0.0%,0.0%,0.9731,0.9731,—
P1-Prony,s03,0.130,ascending,0.3154,0.75,32000,4502,200,0,0,6.05%,0.834%,7.25,100.0%,0.0%,0.0%,no,0.119,0.0%,0.0%,0.9731,0.9731,—
P1-Prony,s04,0.174,ascending,0.3584,0.75,32000,4503,200,0,0,5.79%,0.803%,7.21,100.0%,0.0%,0.0%,no,0.164,0.0%,0.0%,0.9734,0.9734,—
P1-Prony,s05,0.217,ascending,0.4019,0.75,32000,4499,200,0,0,5.31%,0.786%,6.75,100.0%,0.0%,0.0%,no,0.208,0.0%,0.0%,0.9735,0.9735,—
P1-Prony,s06,0.261,ascending,0.4458,0.75,32000,4501,200,0,0,4.85%,0.784%,6.19,100.0%,0.0%,0.0%,no,0.252,0.0%,0.0%,0.9735,0.9735,—
P1-Prony,s07,0.304,ascending,0.4897,0.75,32000,4501,200,0,0,4.23%,0.791%,5.34,100.0%,0.0%,0.0%,no,0.297,0.0%,0.0%,0.9733,0.9733,—
P1-Prony,w0.495,0.319,descending,0.495,0.75,32000,4500,200,0,0,4.04%,0.789%,5.12,100.0%,0.0%,0.0%,no,0.312,0.0%,0.0%,0.9733,0.9733,—
P1-Prony,w0.47,0.344,descending,0.47,0.75,32000,4503,200,0,0,3.64%,0.804%,4.52,100.0%,0.0%,0.0%,no,0.337,0.0%,0.0%,0.9733,0.9733,—
P1-Prony,w0.44,0.374,descending,0.44,0.75,32000,4500,200,0,0,3.18%,0.814%,3.9,100.0%,0.0%,0.0%,no,0.368,0.0%,0.0%,0.9733,0.9733,—
P1-Prony,w0.4,0.414,descending,0.4,0.75,32000,4499,200,0,0,2.57%,0.83%,3.1,99.0%,0.7%,0.0%,no,0.408,0.0%,0.0%,0.9735,0.9735,—
P1-Prony,w0.36,0.453,descending,0.36,0.75,32000,4498,200,0,0,1.97%,0.868%,2.27,96.5%,1.3%,0.0%,no,0.449,0.0%,0.0%,0.9733,0.9733,—
P1-Prony,w0.32,0.494,descending,0.32,0.75,32000,4504,200,0,0,1.46%,0.896%,1.63,87.5%,2.3%,0.0%,no,0.49,0.0%,0.0%,0.9736,0.9736,—
P1-Prony,MID,0.500,descending,0.314,0.75,32000,4499,200,0,0,1.41%,0.904%,1.56,87.0%,2.4%,0.0%,no,0.496,0.0%,0.0%,0.9732,0.9732,—
P1-Prony,w0.29,0.525,descending,0.29,0.75,32000,4500,200,0,0,1.18%,0.934%,1.26,74.5%,3.1%,0.0%,no,0.521,0.0%,0.0%,0.9732,0.9732,LOW
P1-Prony,w0.255,0.561,descending,0.255,0.75,32000,4496,200,0,0,1.04%,0.987%,1.05,54.5%,3.5%,0.0%,no,0.558,0.0%,0.0%,0.9732,0.9732,LOW
P1-Prony,w0.22,0.599,descending,0.22,0.75,32000,4498,200,0,0,1.04%,1.01%,1.03,47.0%,3.5%,0.0%,no,0.596,0.0%,0.0%,0.9735,0.9735,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.75,32000,4501,200,0,0,1.17%,1.04%,1.12,32.0%,3.3%,0.0%,no,0.631,0.0%,0.0%,0.9732,0.9732,LOW
P1-Prony,w0.16,0.670,descending,0.16,0.75,32000,4501,200,0,0,1.31%,1.04%,1.27,37.0%,3.4%,0.0%,no,0.667,0.0%,0.0%,0.9733,0.9733,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.75,32000,4497,200,0,0,1.4%,0.997%,1.41,50.5%,3.5%,0.0%,no,0.701,0.0%,0.0%,0.9735,0.9735,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.75,32000,4498,200,0,0,1.51%,0.95%,1.59,66.0%,3.3%,0.0%,no,0.741,0.0%,0.0%,0.9726,0.9726,LOW
P1-Prony,w0.09,0.783,descending,0.09,0.75,32000,4502,200,0,0,1.65%,0.836%,1.98,90.5%,2.1%,0.0%,no,0.78,0.0%,0.0%,0.9732,0.9732,—
P1-Prony,w0.07,0.833,descending,0.07,0.75,32000,4498,200,0,0,1.93%,0.713%,2.71,98.5%,0.9%,0.0%,no,0.831,0.0%,0.0%,0.9731,0.9731,—
P1-Prony,w0.055,0.886,descending,0.055,0.75,32000,4506,200,0,0,2.36%,0.548%,4.3,100.0%,0.0%,0.0%,no,0.884,0.0%,0.0%,0.9746,0.9746,—
P1-Prony,w0.04,0.963,descending,0.04,0.75,32000,4500,200,0,0,3.09%,0.422%,7.33,100.0%,0.0%,0.0%,no,0.963,100.0%,0.0%,0.9739,0.9739,—
P1-Prony,HI,0.980,descending,0.03754,0.75,32000,4502,200,0,0,3.23%,0.411%,7.86,100.0%,0.0%,0.0%,no,0.98,100.0%,0.0%,0.973,0.973,—
P1-Prony,pairB,0.990,descending,0.03613,0.75,32000,4500,200,0,0,3.38%,0.381%,8.86,100.0%,0.0%,0.0%,no,0.991,100.0%,0.0%,0.974,0.974,—
P1-Prony,s00,0.000,ascending,0.1936,0.5,2000,125,400,0,0,96.5%,37%,2.61,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6352,0.5246,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.5,2000,125,400,0,0,94%,35.4%,2.66,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6387,0.5274,LOW
P1-Prony,s01,0.043,ascending,0.2323,0.5,2000,125,400,0,0,92%,33.6%,2.74,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6406,0.529,LOW
P1-Prony,pairA,0.068,ascending,0.2552,0.5,2000,125,400,0,0,90.8%,32%,2.83,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6365,0.5256,LOW
P1-Prony,s02,0.087,ascending,0.2732,0.5,2000,125,400,0,0,88%,30.5%,2.89,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6411,0.5295,LOW
P1-Prony,s03,0.130,ascending,0.3154,0.5,2000,125,400,0,0,85.7%,27.9%,3.07,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.638,0.5269,LOW
P1-Prony,s04,0.174,ascending,0.3584,0.5,2000,125,400,0,0,82.6%,25.2%,3.28,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6401,0.5286,LOW
P1-Prony,s05,0.217,ascending,0.4019,0.5,2000,125,400,0,0,80.3%,23%,3.49,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6427,0.5307,LOW
P1-Prony,s06,0.261,ascending,0.4458,0.5,2000,125,400,0,0,79.4%,22.1%,3.6,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.6345,0.524,LOW
P1-Prony,s07,0.304,ascending,0.4897,0.5,2000,125,400,0,0,74.5%,20.7%,3.6,0.0%,0.0%,0.0%,no,0,100.0%,92.2%,0.6443,0.5321,LOW
P1-Prony,w0.495,0.319,descending,0.495,0.5,2000,125,400,0,0,74%,20.9%,3.54,0.0%,0.0%,0.0%,no,0,98.8%,76.2%,0.6393,0.528,LOW
P1-Prony,w0.47,0.344,descending,0.47,0.5,2000,125,400,0,0,73.2%,21%,3.48,0.0%,0.0%,0.0%,no,0.0026,92.5%,47.2%,0.6382,0.527,LOW
P1-Prony,w0.44,0.374,descending,0.44,0.5,2000,125,400,0,0,72.8%,21.4%,3.4,0.0%,0.0%,0.0%,no,0.0329,66.8%,24.2%,0.6319,0.5218,LOW
P1-Prony,w0.4,0.414,descending,0.4,0.5,2000,125,400,0,0,68.3%,21.6%,3.16,0.0%,0.0%,0.0%,no,0.0848,21.0%,2.8%,0.6365,0.5257,LOW
P1-Prony,w0.36,0.453,descending,0.36,0.5,2000,125,400,0,0,64.7%,21.9%,2.95,0.0%,0.0%,0.0%,no,0.137,3.2%,1.0%,0.6401,0.5286,LOW
P1-Prony,w0.32,0.494,descending,0.32,0.5,2000,125,400,0,0,62.6%,22.4%,2.79,0.0%,0.0%,0.0%,no,0.184,0.2%,0.0%,0.6402,0.5287,LOW
P1-Prony,MID,0.500,descending,0.314,0.5,2000,125,400,0,0,63.5%,22.4%,2.83,0.0%,0.0%,0.0%,no,0.192,0.5%,0.2%,0.6409,0.5292,LOW
P1-Prony,w0.29,0.525,descending,0.29,0.5,2000,125,400,0,0,60.7%,22.8%,2.66,0.0%,0.0%,0.0%,no,0.223,0.2%,0.2%,0.6412,0.5295,LOW
P1-Prony,w0.255,0.561,descending,0.255,0.5,2000,125,400,0,0,60.2%,23.2%,2.6,0.0%,0.0%,0.0%,no,0.262,0.0%,0.0%,0.6402,0.5287,LOW
P1-Prony,w0.22,0.599,descending,0.22,0.5,2000,125,400,0,0,57.7%,23.6%,2.44,0.0%,0.0%,0.0%,no,0.307,0.0%,0.0%,0.6393,0.528,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.5,2000,125,400,0,0,54.9%,23.6%,2.33,0.0%,0.0%,0.0%,no,0.348,0.0%,0.0%,0.6433,0.5312,LOW
P1-Prony,w0.16,0.670,descending,0.16,0.5,2000,125,400,0,0,53.3%,23.6%,2.26,0.0%,0.0%,0.0%,no,0.388,0.0%,0.0%,0.6423,0.5304,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.5,2000,125,400,0,0,50%,23.3%,2.15,0.0%,0.0%,0.0%,no,0.425,0.0%,0.0%,0.6402,0.5287,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.5,2000,125,400,0,0,46.6%,22.6%,2.07,0.0%,0.0%,0.0%,no,0.471,0.0%,0.0%,0.644,0.5318,LOW
P1-Prony,w0.09,0.783,descending,0.09,0.5,2000,125,400,0,0,47%,22%,2.13,0.0%,0.0%,0.0%,no,0.508,0.0%,0.0%,0.6323,0.5222,LOW
P1-Prony,w0.07,0.833,descending,0.07,0.5,2000,125,400,0,0,41.6%,20.2%,2.06,0.0%,0.0%,0.0%,no,0.566,0.0%,0.0%,0.6395,0.5281,LOW
P1-Prony,w0.055,0.886,descending,0.055,0.5,2000,125,400,0,0,36.1%,18.3%,1.97,0.0%,0.0%,0.0%,no,0.625,0.0%,0.0%,0.6415,0.5297,LOW
P1-Prony,w0.04,0.963,descending,0.04,0.5,2000,125,400,0,0,30%,15.6%,1.92,0.0%,0.0%,0.0%,no,0.712,0.0%,0.0%,0.6401,0.5286,LOW
P1-Prony,HI,0.980,descending,0.03754,0.5,2000,125,400,0,0,28.6%,15.1%,1.89,0.0%,0.0%,0.0%,no,0.732,0.0%,0.0%,0.6396,0.5282,LOW
P1-Prony,pairB,0.990,descending,0.03613,0.5,2000,125,400,0,0,28.8%,14.7%,1.95,0.0%,0.0%,0.0%,no,0.744,0.0%,0.0%,0.6387,0.5275,LOW
P1-Prony,w0.03,1.043,descending,0.03,0.5,2000,125,400,0,0,23.2%,13%,1.78,0.0%,0.0%,0.0%,no,0.81,0.0%,0.0%,0.6396,0.5282,LOW
P1-Prony,s00,0.000,ascending,0.1936,0.5,8000,500,200,0,0,49.4%,13%,3.78,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.9998,0.8257,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.5,8000,500,200,0,0,48.7%,11.3%,4.29,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.001,0.827,LOW
P1-Prony,s01,0.043,ascending,0.2323,0.5,8000,499,200,0,0,47.2%,9.73%,4.85,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.001,0.8271,LOW
P1-Prony,pairA,0.068,ascending,0.2552,0.5,8000,500,200,0,0,46%,8.32%,5.52,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.9998,0.8256,LOW
P1-Prony,s02,0.087,ascending,0.2732,0.5,8000,500,200,0,0,44.5%,7.43%,5.99,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.001,0.8267,LOW
P1-Prony,s03,0.130,ascending,0.3154,0.5,8000,500,200,0,0,41.3%,6.78%,6.09,0.0%,0.0%,0.0%,no,0.0171,100.0%,0.5%,1.002,0.8272,LOW
P1-Prony,s04,0.174,ascending,0.3584,0.5,8000,500,200,0,0,39%,6.68%,5.84,0.0%,0.0%,0.0%,no,0.0565,10.5%,0.0%,1.001,0.8265,LOW
P1-Prony,s05,0.217,ascending,0.4019,0.5,8000,499,200,0,0,35.9%,6.59%,5.45,0.0%,0.0%,0.0%,no,0.0976,0.0%,0.0%,1.001,0.8266,LOW
P1-Prony,s06,0.261,ascending,0.4458,0.5,8000,499,200,0,0,33%,6.56%,5.03,0.0%,0.0%,0.0%,no,0.138,0.0%,0.0%,0.9999,0.8257,LOW
P1-Prony,s07,0.304,ascending,0.4897,0.5,8000,499,200,0,0,30.1%,6.6%,4.56,0.0%,0.0%,0.0%,no,0.179,0.0%,0.0%,0.9998,0.8257,LOW
P1-Prony,w0.495,0.319,descending,0.495,0.5,8000,499,200,0,0,29.1%,6.68%,4.36,0.0%,0.0%,0.0%,no,0.193,0.0%,0.0%,0.999,0.825,LOW
P1-Prony,w0.47,0.344,descending,0.47,0.5,8000,500,200,0,0,27.3%,6.69%,4.09,0.0%,0.0%,0.0%,no,0.217,0.0%,0.0%,1,0.8261,LOW
P1-Prony,w0.44,0.374,descending,0.44,0.5,8000,499,200,0,0,25.1%,6.76%,3.72,0.0%,0.0%,0.0%,no,0.245,0.0%,0.0%,1.001,0.8264,LOW
P1-Prony,w0.4,0.414,descending,0.4,0.5,8000,500,200,0,0,22.5%,6.95%,3.23,0.0%,0.0%,0.0%,no,0.283,0.0%,0.0%,1.001,0.8269,LOW
P1-Prony,w0.36,0.453,descending,0.36,0.5,8000,500,200,0,0,20%,7.19%,2.78,0.0%,0.0%,0.0%,no,0.319,0.0%,0.0%,1.001,0.8269,LOW
P1-Prony,w0.32,0.494,descending,0.32,0.5,8000,499,200,0,0,17.9%,7.49%,2.4,0.0%,0.0%,0.0%,no,0.356,0.0%,0.0%,0.9998,0.8257,LOW
P1-Prony,MID,0.500,descending,0.314,0.5,8000,500,200,0,0,17.6%,7.47%,2.36,0.0%,0.0%,0.0%,no,0.361,0.0%,0.0%,1.001,0.8269,LOW
P1-Prony,w0.29,0.525,descending,0.29,0.5,8000,500,200,0,0,16%,7.66%,2.1,0.0%,0.0%,0.0%,no,0.383,0.0%,0.0%,0.9996,0.8255,LOW
P1-Prony,w0.255,0.561,descending,0.255,0.5,8000,501,200,0,0,13.7%,7.83%,1.75,0.0%,0.0%,0.0%,no,0.417,0.0%,0.0%,1.002,0.8278,LOW
P1-Prony,w0.22,0.599,descending,0.22,0.5,8000,500,200,0,0,12.4%,8.04%,1.54,0.0%,0.0%,0.0%,no,0.449,0.0%,0.0%,1.002,0.8273,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.5,8000,501,200,0,0,11.1%,8.24%,1.35,0.0%,0.0%,0.0%,no,0.478,0.0%,0.0%,1,0.826,LOW
P1-Prony,w0.16,0.670,descending,0.16,0.5,8000,501,200,0,0,9.89%,8.13%,1.22,0.0%,0.0%,0.0%,no,0.509,0.0%,0.0%,1.002,0.8272,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.5,8000,500,200,0,0,9.41%,8.02%,1.17,0.0%,0.0%,0.0%,no,0.537,0.0%,0.0%,1,0.8259,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.5,8000,500,200,0,0,8.07%,7.67%,1.05,0.0%,0.0%,0.0%,no,0.57,0.0%,0.0%,1,0.8262,LOW
P1-Prony,w0.09,0.783,descending,0.09,0.5,8000,500,200,0,0,7.24%,7.05%,1.03,0.0%,0.0%,0.0%,no,0.602,0.0%,0.0%,1.002,0.8277,LOW
P1-Prony,w0.07,0.833,descending,0.07,0.5,8000,500,200,0,0,6.73%,6.23%,1.08,0.0%,0.0%,0.0%,no,0.645,0.0%,0.0%,1.001,0.827,LOW
P1-Prony,w0.055,0.886,descending,0.055,0.5,8000,500,200,0,0,6.93%,5.33%,1.3,0.0%,0.0%,0.0%,no,0.691,0.0%,0.0%,1.002,0.8274,LOW
P1-Prony,w0.04,0.963,descending,0.04,0.5,8000,501,200,0,0,8.82%,4.15%,2.13,0.0%,0.0%,0.0%,no,0.762,0.0%,0.0%,1.002,0.8276,LOW
P1-Prony,HI,0.980,descending,0.03754,0.5,8000,500,200,0,0,9.53%,3.91%,2.44,0.0%,0.0%,0.0%,no,0.778,0.0%,0.0%,1.003,0.8286,LOW
P1-Prony,pairB,0.990,descending,0.03613,0.5,8000,500,200,0,0,9.82%,3.83%,2.57,0.0%,0.0%,0.0%,no,0.787,0.0%,0.0%,1.001,0.8268,LOW
P1-Prony,w0.03,1.043,descending,0.03,0.5,8000,500,200,0,0,12.1%,3.27%,3.7,0.0%,0.0%,0.0%,no,0.837,0.0%,0.0%,0.9998,0.8257,LOW
P1-Prony,s00,0.000,ascending,0.1936,0.5,32000,2000,200,0,0,14.8%,3.69%,4.01,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.149,0.949,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.5,32000,2002,200,0,0,14.8%,2.37%,6.26,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.149,0.9491,LOW
P1-Prony,s01,0.043,ascending,0.2323,0.5,32000,2000,200,0,0,14.9%,2.09%,7.12,0.0%,0.0%,0.0%,no,0.0109,100.0%,0.0%,1.149,0.9493,LOW
P1-Prony,pairA,0.068,ascending,0.2552,0.5,32000,2001,200,0,0,14.8%,2.05%,7.23,0.0%,0.0%,0.0%,no,0.0313,100.0%,0.0%,1.149,0.9491,LOW
P1-Prony,s02,0.087,ascending,0.2732,0.5,32000,1999,200,0,0,14.7%,2.02%,7.28,0.0%,0.0%,0.0%,no,0.047,97.0%,0.0%,1.149,0.9488,LOW
P1-Prony,s03,0.130,ascending,0.3154,0.5,32000,2000,200,0,0,14.1%,1.94%,7.29,0.0%,0.0%,0.0%,no,0.0843,0.0%,0.0%,1.149,0.9491,LOW
P1-Prony,s04,0.174,ascending,0.3584,0.5,32000,1999,200,0,0,13.3%,1.88%,7.07,0.0%,0.0%,0.0%,no,0.121,0.0%,0.0%,1.149,0.9491,LOW
P1-Prony,s05,0.217,ascending,0.4019,0.5,32000,1999,200,0,0,12.2%,1.84%,6.64,0.0%,0.0%,0.0%,no,0.159,0.0%,0.0%,1.149,0.9491,LOW
P1-Prony,s06,0.261,ascending,0.4458,0.5,32000,2000,200,0,0,11.1%,1.84%,6.04,0.0%,0.0%,0.0%,no,0.196,0.0%,0.0%,1.149,0.949,LOW
P1-Prony,s07,0.304,ascending,0.4897,0.5,32000,2000,200,0,0,9.7%,1.84%,5.27,0.0%,0.0%,0.0%,no,0.233,0.0%,0.0%,1.149,0.9489,LOW
P1-Prony,w0.495,0.319,descending,0.495,0.5,32000,2002,200,0,0,9.24%,1.85%,4.99,0.0%,0.0%,0.0%,no,0.246,0.0%,0.0%,1.149,0.9489,LOW
P1-Prony,w0.47,0.344,descending,0.47,0.5,32000,2001,200,0,0,8.3%,1.86%,4.46,0.0%,0.0%,0.0%,no,0.268,0.0%,0.0%,1.15,0.9493,LOW
P1-Prony,w0.44,0.374,descending,0.44,0.5,32000,2001,200,0,0,7.41%,1.9%,3.9,0.0%,0.0%,0.0%,no,0.293,0.0%,0.0%,1.149,0.949,LOW
P1-Prony,w0.4,0.414,descending,0.4,0.5,32000,2001,200,0,0,6.11%,1.94%,3.14,0.0%,0.0%,0.0%,no,0.327,0.0%,0.0%,1.149,0.9492,LOW
P1-Prony,w0.36,0.453,descending,0.36,0.5,32000,2000,200,0,0,4.94%,2.03%,2.43,0.0%,0.0%,0.0%,no,0.361,0.0%,0.0%,1.149,0.9489,LOW
P1-Prony,w0.32,0.494,descending,0.32,0.5,32000,2001,200,0,0,3.8%,2.11%,1.79,0.0%,0.0%,0.0%,no,0.395,0.0%,0.0%,1.149,0.9492,LOW
P1-Prony,MID,0.500,descending,0.314,0.5,32000,2001,200,0,0,3.67%,2.13%,1.73,0.0%,0.0%,0.0%,no,0.401,0.0%,0.0%,1.149,0.949,LOW
P1-Prony,w0.29,0.525,descending,0.29,0.5,32000,2000,200,0,0,3.13%,2.19%,1.43,0.0%,0.0%,0.0%,no,0.421,0.0%,0.0%,1.149,0.9488,LOW
P1-Prony,w0.255,0.561,descending,0.255,0.5,32000,2001,200,0,0,2.55%,2.25%,1.13,0.0%,0.0%,0.0%,no,0.452,0.0%,0.0%,1.149,0.9492,LOW
P1-Prony,w0.22,0.599,descending,0.22,0.5,32000,2000,200,0,0,2.37%,2.33%,1.02,0.0%,0.0%,0.0%,no,0.483,0.0%,0.0%,1.149,0.9491,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.5,32000,2000,200,0,0,2.44%,2.38%,1.02,0.0%,0.0%,0.0%,no,0.512,0.0%,0.0%,1.149,0.949,LOW
P1-Prony,w0.16,0.670,descending,0.16,0.5,32000,2000,200,0,0,2.62%,2.38%,1.1,0.0%,0.0%,0.0%,no,0.542,0.0%,0.0%,1.15,0.9493,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.5,32000,2000,200,0,0,2.83%,2.3%,1.23,0.0%,0.0%,0.0%,no,0.569,0.0%,0.0%,1.15,0.9493,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.5,32000,2000,200,0,0,3.05%,2.17%,1.41,0.0%,0.0%,0.0%,no,0.601,0.0%,0.0%,1.149,0.9492,LOW
P1-Prony,w0.09,0.783,descending,0.09,0.5,32000,2000,200,0,0,3.31%,1.97%,1.68,0.0%,0.0%,0.0%,no,0.633,0.0%,0.0%,1.149,0.949,LOW
P1-Prony,w0.07,0.833,descending,0.07,0.5,32000,1999,200,0,0,3.86%,1.65%,2.34,0.0%,0.0%,0.0%,no,0.675,0.0%,0.0%,1.15,0.9498,LOW
P1-Prony,w0.055,0.886,descending,0.055,0.5,32000,2000,200,0,0,4.65%,1.37%,3.4,0.0%,0.0%,0.0%,no,0.72,0.0%,0.0%,1.15,0.9495,LOW
P1-Prony,w0.04,0.963,descending,0.04,0.5,32000,1999,200,0,0,6.07%,1.06%,5.73,29.5%,3.2%,0.0%,no,0.786,0.0%,0.0%,1.149,0.9485,LOW
P1-Prony,HI,0.980,descending,0.03754,0.5,32000,1999,200,0,0,6.46%,0.997%,6.48,53.0%,3.5%,0.0%,no,0.8,0.0%,0.0%,1.149,0.9485,LOW
P1-Prony,pairB,0.990,descending,0.03613,0.5,32000,2001,200,0,0,6.74%,0.947%,7.12,74.0%,3.1%,0.0%,no,0.809,0.0%,0.0%,1.15,0.9493,LOW
P1-Prony,w0.03,1.043,descending,0.03,0.5,32000,2000,200,0,0,7.95%,0.791%,10,96.5%,1.3%,0.0%,no,0.855,0.0%,0.0%,1.15,0.9494,—
P1-Prony,s00,0.000,ascending,0.1936,0.3,2000,45,400,0,42,160%,71.2%,2.25,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1484,0.1226,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.3,2000,45,400,0,40,164%,70.5%,2.33,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1411,0.1165,BREAKDOWN
P1-Prony,s01,0.043,ascending,0.2323,0.3,2000,45,400,0,39,163%,69.4%,2.35,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1368,0.113,BREAKDOWN
P1-Prony,pairA,0.068,ascending,0.2552,0.3,2000,45,400,0,38,165%,68.7%,2.4,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1292,0.1067,BREAKDOWN
P1-Prony,s02,0.087,ascending,0.2732,0.3,2000,45,400,0,31,160%,66.9%,2.39,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1371,0.1132,LOW
P1-Prony,s03,0.130,ascending,0.3154,0.3,2000,45,400,0,37,160%,64.6%,2.47,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1349,0.1114,LOW
P1-Prony,s04,0.174,ascending,0.3584,0.3,2000,45,400,0,35,158%,63%,2.5,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1278,0.1055,BREAKDOWN
P1-Prony,s05,0.217,ascending,0.4019,0.3,2000,45,400,0,34,158%,60.9%,2.59,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.129,0.1065,BREAKDOWN
P1-Prony,s06,0.261,ascending,0.4458,0.3,2000,45,400,0,44,152%,58%,2.62,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1381,0.1141,LOW
P1-Prony,s07,0.304,ascending,0.4897,0.3,2000,45,400,0,41,151%,56.4%,2.67,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1377,0.1137,BREAKDOWN
P1-Prony,w0.495,0.319,descending,0.495,0.3,2000,45,400,0,28,149%,55.7%,2.67,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1388,0.1147,BREAKDOWN
P1-Prony,w0.47,0.344,descending,0.47,0.3,2000,45,400,0,30,149%,55%,2.72,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1365,0.1127,LOW
P1-Prony,w0.44,0.374,descending,0.44,0.3,2000,45,400,0,35,145%,53.9%,2.69,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1381,0.114,LOW
P1-Prony,w0.4,0.414,descending,0.4,0.3,2000,45,400,0,31,144%,52.4%,2.75,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.144,0.1189,LOW
P1-Prony,w0.36,0.453,descending,0.36,0.3,2000,45,400,0,37,145%,52.3%,2.78,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1313,0.1084,BREAKDOWN
P1-Prony,w0.32,0.494,descending,0.32,0.3,2000,45,400,0,33,142%,51.5%,2.76,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1302,0.1075,BREAKDOWN
P1-Prony,MID,0.500,descending,0.314,0.3,2000,45,400,0,35,139%,50.5%,2.76,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1402,0.1158,LOW
P1-Prony,w0.29,0.525,descending,0.29,0.3,2000,45,400,0,30,143%,50.7%,2.83,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1328,0.1097,BREAKDOWN
P1-Prony,w0.255,0.561,descending,0.255,0.3,2000,45,400,0,32,138%,50%,2.75,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1343,0.1109,BREAKDOWN
P1-Prony,w0.22,0.599,descending,0.22,0.3,2000,45,400,0,36,135%,48.8%,2.77,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.1413,0.1167,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.3,2000,45,400,0,46,135%,48.8%,2.77,0.0%,0.0%,0.0%,no,0,99.7%,98.6%,0.1331,0.11,BREAKDOWN
P1-Prony,w0.16,0.670,descending,0.16,0.3,2000,45,400,0,46,131%,47.7%,2.74,0.0%,0.0%,0.0%,no,0,97.5%,95.2%,0.1419,0.1172,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.3,2000,45,400,0,33,128%,46.9%,2.74,0.0%,0.0%,0.0%,no,0,90.5%,84.7%,0.1385,0.1144,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.3,2000,45,400,0,33,128%,46.1%,2.78,0.0%,0.0%,0.0%,no,0,79.0%,71.7%,0.1303,0.1076,BREAKDOWN
P1-Prony,w0.09,0.783,descending,0.09,0.3,2000,45,400,0,39,127%,44.9%,2.84,0.0%,0.0%,0.0%,no,0,60.4%,54.8%,0.1291,0.1066,BREAKDOWN
P1-Prony,w0.07,0.833,descending,0.07,0.3,2000,45,400,0,36,119%,42.6%,2.78,0.0%,0.0%,0.0%,no,0.205,31.6%,27.7%,0.1336,0.1104,LOW
P1-Prony,w0.055,0.886,descending,0.055,0.3,2000,45,400,0,40,115%,40.5%,2.84,0.0%,0.0%,0.0%,no,0.455,10.0%,8.1%,0.1281,0.1058,BREAKDOWN
P1-Prony,w0.04,0.963,descending,0.04,0.3,2000,45,400,0,24,105%,36.6%,2.88,0.0%,0.0%,0.0%,no,0.798,18.1%,12.2%,0.1345,0.111,BREAKDOWN
P1-Prony,HI,0.980,descending,0.03754,0.3,2000,45,400,0,30,104%,35.8%,2.91,0.0%,0.0%,0.0%,no,0.876,30.3%,21.9%,0.1359,0.1122,LOW
P1-Prony,pairB,0.990,descending,0.03613,0.3,2000,45,400,0,35,105%,35.3%,2.97,0.0%,0.0%,0.0%,no,0.923,43.6%,34.2%,0.1325,0.1094,BREAKDOWN
P1-Prony,w0.03,1.043,descending,0.03,0.3,2000,45,400,0,44,99.9%,32.7%,3.06,0.0%,0.0%,0.0%,no,1,92.7%,83.4%,0.1387,0.1145,BREAKDOWN
P1-Prony,s00,0.000,ascending,0.1936,0.3,8000,180,200,0,0,80.3%,29%,2.77,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.7557,0.624,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.3,8000,180,200,0,0,79.3%,27.6%,2.87,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.7531,0.6219,LOW
P1-Prony,s01,0.043,ascending,0.2323,0.3,8000,180,200,0,0,78.2%,26%,3.01,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.7529,0.6218,LOW
P1-Prony,pairA,0.068,ascending,0.2552,0.3,8000,180,200,0,0,76.1%,24.1%,3.16,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.7534,0.6222,LOW
P1-Prony,s02,0.087,ascending,0.2732,0.3,8000,180,200,0,0,74.5%,22.9%,3.25,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.7515,0.6206,LOW
P1-Prony,s03,0.130,ascending,0.3154,0.3,8000,180,200,0,0,71.9%,20.2%,3.55,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.751,0.6202,LOW
P1-Prony,s04,0.174,ascending,0.3584,0.3,8000,180,200,0,0,68.1%,17.9%,3.81,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.7516,0.6207,LOW
P1-Prony,s05,0.217,ascending,0.4019,0.3,8000,180,200,0,0,64.7%,16.3%,3.97,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,0.753,0.6218,LOW
P1-Prony,s06,0.261,ascending,0.4458,0.3,8000,180,200,0,0,61.8%,15.6%,3.97,0.0%,0.0%,0.0%,no,0,100.0%,59.0%,0.7556,0.624,LOW
P1-Prony,s07,0.304,ascending,0.4897,0.3,8000,180,200,0,0,59.1%,15.8%,3.75,0.0%,0.0%,0.0%,no,0.0441,70.0%,0.0%,0.7519,0.6209,LOW
P1-Prony,w0.495,0.319,descending,0.495,0.3,8000,180,200,0,0,57.6%,15.8%,3.64,0.0%,0.0%,0.0%,no,0.0613,19.0%,0.0%,0.7535,0.6223,LOW
P1-Prony,w0.47,0.344,descending,0.47,0.3,8000,180,200,0,0,55.8%,16%,3.5,0.0%,0.0%,0.0%,no,0.0889,0.0%,0.0%,0.7535,0.6222,LOW
P1-Prony,w0.44,0.374,descending,0.44,0.3,8000,180,200,0,0,54.1%,16.1%,3.35,0.0%,0.0%,0.0%,no,0.122,0.0%,0.0%,0.753,0.6218,LOW
P1-Prony,w0.4,0.414,descending,0.4,0.3,8000,180,200,0,0,51.8%,16.5%,3.14,0.0%,0.0%,0.0%,no,0.165,0.0%,0.0%,0.7518,0.6209,LOW
P1-Prony,w0.36,0.453,descending,0.36,0.3,8000,180,200,0,0,48.9%,16.8%,2.92,0.0%,0.0%,0.0%,no,0.212,0.0%,0.0%,0.7562,0.6245,LOW
P1-Prony,w0.32,0.494,descending,0.32,0.3,8000,180,200,0,0,46.7%,17.3%,2.7,0.0%,0.0%,0.0%,no,0.253,0.0%,0.0%,0.753,0.6218,LOW
P1-Prony,MID,0.500,descending,0.314,0.3,8000,180,200,0,0,46.5%,17.4%,2.68,0.0%,0.0%,0.0%,no,0.26,0.0%,0.0%,0.7532,0.622,LOW
P1-Prony,w0.29,0.525,descending,0.29,0.3,8000,180,200,0,0,44.2%,17.5%,2.52,0.0%,0.0%,0.0%,no,0.287,0.0%,0.0%,0.7544,0.623,LOW
P1-Prony,w0.255,0.561,descending,0.255,0.3,8000,180,200,0,0,42.9%,18%,2.38,0.0%,0.0%,0.0%,no,0.324,0.0%,0.0%,0.7525,0.6214,LOW
P1-Prony,w0.22,0.599,descending,0.22,0.3,8000,180,200,0,0,41%,18.4%,2.23,0.0%,0.0%,0.0%,no,0.362,0.0%,0.0%,0.7524,0.6213,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.3,8000,180,200,0,0,38.2%,18.4%,2.08,0.0%,0.0%,0.0%,no,0.397,0.0%,0.0%,0.7537,0.6224,LOW
P1-Prony,w0.16,0.670,descending,0.16,0.3,8000,180,200,0,0,36.5%,18.5%,1.98,0.0%,0.0%,0.0%,no,0.434,0.0%,0.0%,0.7523,0.6213,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.3,8000,180,200,0,0,33.4%,18.2%,1.84,0.0%,0.0%,0.0%,no,0.467,0.0%,0.0%,0.7534,0.6221,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.3,8000,180,200,0,0,32.2%,17.7%,1.82,0.0%,0.0%,0.0%,no,0.505,0.0%,0.0%,0.7509,0.6201,LOW
P1-Prony,w0.09,0.783,descending,0.09,0.3,8000,180,200,0,0,28.7%,16.7%,1.72,0.0%,0.0%,0.0%,no,0.543,0.0%,0.0%,0.7537,0.6224,LOW
P1-Prony,w0.07,0.833,descending,0.07,0.3,8000,180,200,0,0,25%,15.4%,1.62,0.0%,0.0%,0.0%,no,0.592,0.0%,0.0%,0.7538,0.6225,LOW
P1-Prony,w0.055,0.886,descending,0.055,0.3,8000,180,200,0,0,21.5%,13.9%,1.55,0.0%,0.0%,0.0%,no,0.644,0.0%,0.0%,0.7531,0.6219,LOW
P1-Prony,w0.04,0.963,descending,0.04,0.3,8000,180,200,0,0,16.5%,11.6%,1.43,0.0%,0.0%,0.0%,no,0.724,0.0%,0.0%,0.7505,0.6198,LOW
P1-Prony,HI,0.980,descending,0.03754,0.3,8000,180,200,0,0,14.4%,11%,1.31,0.0%,0.0%,0.0%,no,0.742,0.0%,0.0%,0.7527,0.6216,LOW
P1-Prony,pairB,0.990,descending,0.03613,0.3,8000,180,200,0,0,13.6%,10.7%,1.27,0.0%,0.0%,0.0%,no,0.754,0.0%,0.0%,0.7538,0.6225,LOW
P1-Prony,w0.03,1.043,descending,0.03,0.3,8000,180,200,0,0,10.5%,9.33%,1.12,0.0%,0.0%,0.0%,no,0.813,0.0%,0.0%,0.7525,0.6214,LOW
P1-Prony,s00,0.000,ascending,0.1936,0.3,32000,720,200,0,0,38.9%,9.72%,4,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.052,0.8685,LOW boundary
P1-Prony,LO,0.020,ascending,0.2111,0.3,32000,720,200,0,0,38.3%,8.26%,4.63,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.051,0.8679,LOW
P1-Prony,s01,0.043,ascending,0.2323,0.3,32000,720,200,0,0,37.5%,6.65%,5.65,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.052,0.8687,LOW
P1-Prony,pairA,0.068,ascending,0.2552,0.3,32000,720,200,0,0,36.4%,5.55%,6.56,0.0%,0.0%,0.0%,no,0,100.0%,100.0%,1.052,0.8687,LOW
P1-Prony,s02,0.087,ascending,0.2732,0.3,32000,720,200,0,0,35.5%,5.27%,6.74,0.0%,0.0%,0.0%,no,0.00324,100.0%,11.0%,1.052,0.8687,LOW
P1-Prony,s03,0.130,ascending,0.3154,0.3,32000,720,200,0,0,33.5%,5.11%,6.55,0.0%,0.0%,0.0%,no,0.0413,100.0%,0.0%,1.052,0.8684,LOW
P1-Prony,s04,0.174,ascending,0.3584,0.3,32000,720,200,0,0,31.1%,4.98%,6.24,0.0%,0.0%,0.0%,no,0.0805,0.0%,0.0%,1.052,0.8684,LOW
P1-Prony,s05,0.217,ascending,0.4019,0.3,32000,720,200,0,0,28.5%,4.87%,5.85,0.0%,0.0%,0.0%,no,0.12,0.0%,0.0%,1.052,0.8687,LOW
P1-Prony,s06,0.261,ascending,0.4458,0.3,32000,720,200,0,0,25.8%,4.85%,5.32,0.0%,0.0%,0.0%,no,0.16,0.0%,0.0%,1.052,0.8684,LOW
P1-Prony,s07,0.304,ascending,0.4897,0.3,32000,720,200,0,0,23.2%,4.89%,4.74,0.0%,0.0%,0.0%,no,0.199,0.0%,0.0%,1.051,0.8683,LOW
P1-Prony,w0.495,0.319,descending,0.495,0.3,32000,720,200,0,0,22.3%,4.91%,4.54,0.0%,0.0%,0.0%,no,0.213,0.0%,0.0%,1.052,0.8688,LOW
P1-Prony,w0.47,0.344,descending,0.47,0.3,32000,720,200,0,0,20.7%,4.95%,4.17,0.0%,0.0%,0.0%,no,0.236,0.0%,0.0%,1.052,0.8684,LOW
P1-Prony,w0.44,0.374,descending,0.44,0.3,32000,720,200,0,0,18.9%,5.03%,3.76,0.0%,0.0%,0.0%,no,0.263,0.0%,0.0%,1.052,0.8685,LOW
P1-Prony,w0.4,0.414,descending,0.4,0.3,32000,720,200,0,0,16.5%,5.15%,3.21,0.0%,0.0%,0.0%,no,0.299,0.0%,0.0%,1.052,0.8686,LOW
P1-Prony,w0.36,0.453,descending,0.36,0.3,32000,720,200,0,0,14.3%,5.35%,2.67,0.0%,0.0%,0.0%,no,0.335,0.0%,0.0%,1.052,0.8687,LOW
P1-Prony,w0.32,0.494,descending,0.32,0.3,32000,720,200,0,0,12.3%,5.55%,2.21,0.0%,0.0%,0.0%,no,0.371,0.0%,0.0%,1.052,0.8685,LOW
P1-Prony,MID,0.500,descending,0.314,0.3,32000,720,200,0,0,11.9%,5.58%,2.13,0.0%,0.0%,0.0%,no,0.376,0.0%,0.0%,1.052,0.8684,LOW
P1-Prony,w0.29,0.525,descending,0.29,0.3,32000,720,200,0,0,10.7%,5.7%,1.87,0.0%,0.0%,0.0%,no,0.398,0.0%,0.0%,1.052,0.8689,LOW
P1-Prony,w0.255,0.561,descending,0.255,0.3,32000,720,200,0,0,9.24%,5.89%,1.57,0.0%,0.0%,0.0%,no,0.43,0.0%,0.0%,1.052,0.8684,LOW
P1-Prony,w0.22,0.599,descending,0.22,0.3,32000,720,200,0,0,7.91%,6.05%,1.31,0.0%,0.0%,0.0%,no,0.462,0.0%,0.0%,1.052,0.8685,LOW
P1-Prony,w0.19,0.633,descending,0.19,0.3,32000,720,200,0,0,7.12%,6.12%,1.16,0.0%,0.0%,0.0%,no,0.49,0.0%,0.0%,1.052,0.869,LOW
P1-Prony,w0.16,0.670,descending,0.16,0.3,32000,719,200,0,0,6.51%,6.17%,1.06,0.0%,0.0%,0.0%,no,0.521,0.0%,0.0%,1.051,0.868,LOW
P1-Prony,w0.135,0.704,descending,0.135,0.3,32000,720,200,0,0,6.05%,6%,1.01,0.0%,0.0%,0.0%,no,0.549,0.0%,0.0%,1.052,0.869,LOW
P1-Prony,w0.11,0.744,descending,0.11,0.3,32000,720,200,0,0,5.81%,5.72%,1.02,0.0%,0.0%,0.0%,no,0.581,0.0%,0.0%,1.052,0.8686,LOW
P1-Prony,w0.09,0.783,descending,0.09,0.3,32000,720,200,0,0,5.7%,5.28%,1.08,0.0%,0.0%,0.0%,no,0.613,0.0%,0.0%,1.052,0.8686,LOW
P1-Prony,w0.07,0.833,descending,0.07,0.3,32000,720,200,0,0,6.08%,4.57%,1.33,0.0%,0.0%,0.0%,no,0.655,0.0%,0.0%,1.052,0.8692,LOW
P1-Prony,w0.055,0.886,descending,0.055,0.3,32000,720,200,0,0,7.01%,3.89%,1.8,0.0%,0.0%,0.0%,no,0.7,0.0%,0.0%,1.051,0.8683,LOW
P1-Prony,w0.04,0.963,descending,0.04,0.3,32000,720,200,0,0,9.55%,3%,3.18,0.0%,0.0%,0.0%,no,0.77,0.0%,0.0%,1.052,0.8685,LOW
P1-Prony,HI,0.980,descending,0.03754,0.3,32000,720,200,0,0,10.2%,2.83%,3.6,0.0%,0.0%,0.0%,no,0.785,0.0%,0.0%,1.052,0.8692,LOW
P1-Prony,pairB,0.990,descending,0.03613,0.3,32000,720,200,0,0,10.5%,2.74%,3.84,0.0%,0.0%,0.0%,no,0.795,0.0%,0.0%,1.052,0.8688,LOW
P1-Prony,w0.03,1.043,descending,0.03,0.3,32000,720,200,0,0,12.7%,2.31%,5.51,0.0%,0.0%,0.0%,no,0.844,0.0%,0.0%,1.052,0.8688,LOW


==> anc/csv/per_cell_displacement.csv <==
estimator,config,s/arc,mu3 pos,branch,minority_ray,w_min,c,n,deg,R,disp_arc,± SE,disp_mu3_rel,sign,SD,RMSE,fixed-frame bias,w_hat,w_hat/w,dist/e,within 0.02,flags
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.75,2000,281,400,+7.95%,0.061%,+3.77%,+,1.22%,8.04%,+7.73%,0.2658,1.373,0.3524,0.25%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.75,2000,281,400,+8.62%,0.069%,+3.78%,+,1.37%,8.73%,+8.38%,0.2898,1.373,0.3486,0%,—
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.75,2000,281,400,+9.16%,0.075%,+3.71%,+,1.5%,9.28%,+8.91%,0.3178,1.368,0.3507,0%,—
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.75,2000,281,400,+9.23%,0.073%,+3.48%,+,1.46%,9.34%,+9%,0.3425,1.342,0.3659,0%,—
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.75,2000,281,400,+9.23%,0.077%,+3.32%,+,1.55%,9.36%,+9.03%,0.3619,1.325,0.3793,0%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.75,2000,281,400,+8.66%,0.071%,+2.84%,+,1.42%,8.78%,+8.49%,0.398,1.262,0.4244,0%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.75,2000,281,400,+7.45%,0.074%,+2.28%,+,1.49%,7.59%,+7.31%,0.4287,1.196,0.4959,0%,—
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.75,2000,281,400,+6.05%,0.079%,+1.77%,+,1.58%,6.26%,+5.93%,0.4568,1.136,0.5972,0%,—
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.75,2000,281,400,+4.05%,0.075%,+1.15%,+,1.5%,4.32%,+3.96%,0.4796,1.076,0.7552,0%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.75,2000,281,400,+2.13%,0.077%,+0.592%,+,1.55%,2.63%,+2.08%,0.4897,1,0.9134,0%,—
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.75,2000,281,400,+1.26%,0.078%,+0.348%,+,1.56%,2.01%,+1.22%,0.4884,0.9867,0.9616,0%,BREAKS-SIGN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.75,2000,281,400,-0.136%,0.083%,-0.0376%,−,1.66%,1.66%,-0.137%,0.4805,1.022,0.9718,0%,n.s.
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.75,2000,281,400,-1.61%,0.077%,-0.445%,−,1.55%,2.24%,-1.57%,0.4668,1.061,0.9463,0%,—
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.75,2000,280,400,-3.66%,0.087%,-1.02%,−,1.74%,4.05%,-3.53%,0.4472,1.118,0.8208,0%,—
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.75,2000,281,400,-5.8%,0.088%,-1.65%,−,1.75%,6.06%,-5.55%,0.4302,1.195,0.6722,0%,—
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.75,2000,281,400,-7.99%,0.094%,-2.35%,−,1.89%,8.21%,-7.58%,0.4124,1.289,0.5636,0%,—
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.75,2000,281,400,-8.26%,0.092%,-2.44%,−,1.85%,8.47%,-7.82%,0.4099,1.305,0.5534,0%,—
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.75,2000,281,400,-9.62%,0.092%,-2.91%,−,1.84%,9.8%,-9.03%,0.3995,1.377,0.4921,0%,—
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.75,2000,281,400,-11.8%,0.099%,-3.73%,−,1.98%,12%,-10.9%,0.3858,1.513,0.4282,0%,—
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.75,2000,281,400,-13.7%,0.11%,-4.57%,−,2.22%,13.9%,-12.4%,0.3688,1.676,0.3906,0%,—
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.75,2000,281,400,-15.5%,0.12%,-5.46%,−,2.41%,15.7%,-13.6%,0.3528,1.857,0.3612,0%,—
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.75,2000,281,400,-17.7%,0.15%,-6.6%,−,2.95%,17.9%,-15%,0.338,2.112,0.3261,0%,—
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.75,2000,281,400,-19.9%,0.15%,-7.81%,−,2.91%,20.1%,-16.2%,0.3286,2.434,0.2946,0%,—
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.75,2000,281,400,-22.8%,0.18%,-9.43%,−,3.54%,23.1%,-17.8%,0.319,2.9,0.2559,0%,—
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.75,2000,281,400,-25.9%,0.2%,-11.1%,−,4.07%,26.2%,-19.5%,0.312,3.467,0.2255,0%,—
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.75,2000,281,400,-31.3%,0.24%,-13.7%,−,4.85%,31.6%,-23%,0.3127,4.467,0.1759,0.5%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.75,2000,281,400,-36.9%,0.27%,-16.3%,−,5.32%,37.2%,-26.9%,0.3197,5.813,0.1439,1.25%,—
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.75,2000,280,400,-46.9%,0.29%,-20.3%,−,5.71%,47.2%,-34.4%,0.3374,8.436,0.1016,2%,—
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.75,2000,281,400,-48.8%,0.3%,-21.1%,−,5.92%,49.2%,-35.9%,0.3405,9.07,0.09744,2%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.75,2000,281,400,-50.3%,0.29%,-21.6%,−,5.75%,50.6%,-37.1%,0.3446,9.536,0.0902,2.25%,—
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.75,8000,1125,200,+0.88%,0.024%,+0.463%,+,0.345%,0.945%,+0.883%,0.1991,1.029,0.537,100%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.75,8000,1126,200,+1.09%,0.027%,+0.533%,+,0.38%,1.16%,+1.09%,0.2192,1.038,0.4616,100%,—
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.75,8000,1126,200,+1.28%,0.028%,+0.574%,+,0.397%,1.34%,+1.28%,0.2427,1.045,0.418,100%,—
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.75,8000,1126,200,+1.42%,0.032%,+0.586%,+,0.456%,1.49%,+1.42%,0.2674,1.048,0.3778,100%,—
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.75,8000,1125,200,+1.46%,0.034%,+0.569%,+,0.476%,1.53%,+1.46%,0.2861,1.047,0.3829,100%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.75,8000,1123,200,+1.52%,0.032%,+0.529%,+,0.454%,1.59%,+1.52%,0.3292,1.044,0.403,100%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.75,8000,1126,200,+1.37%,0.036%,+0.437%,+,0.516%,1.47%,+1.37%,0.3708,1.035,0.4915,100%,—
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.75,8000,1125,200,+1.18%,0.034%,+0.35%,+,0.481%,1.27%,+1.17%,0.4124,1.026,0.5631,100%,—
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.75,8000,1125,200,+0.743%,0.039%,+0.212%,+,0.557%,0.928%,+0.74%,0.4521,1.014,0.7262,100%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.75,8000,1125,200,+0.307%,0.041%,+0.0853%,+,0.575%,0.652%,+0.306%,0.4915,1.004,0.8784,100%,—
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.75,8000,1125,200,+0.108%,0.036%,+0.03%,+,0.502%,0.514%,+0.108%,0.4955,1.001,0.9262,100%,BREAKS-SIGN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.75,8000,1124,200,-0.142%,0.04%,-0.0392%,−,0.572%,0.589%,-0.141%,0.4733,1.007,0.9217,100%,—
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.75,8000,1122,200,-0.552%,0.04%,-0.153%,−,0.571%,0.794%,-0.549%,0.4481,1.018,0.8547,100%,—
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.75,8000,1125,200,-1.06%,0.034%,-0.298%,−,0.486%,1.16%,-1.05%,0.4134,1.034,0.7015,100%,—
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.75,8000,1126,200,-1.59%,0.038%,-0.464%,−,0.535%,1.67%,-1.57%,0.3784,1.051,0.5615,100%,—
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.75,8000,1125,200,-2.08%,0.034%,-0.64%,−,0.474%,2.13%,-2.05%,0.3445,1.076,0.4817,100%,—
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.75,8000,1125,200,-2.11%,0.036%,-0.655%,−,0.51%,2.17%,-2.08%,0.3383,1.077,0.4751,100%,—
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.75,8000,1125,200,-2.39%,0.035%,-0.775%,−,0.495%,2.44%,-2.35%,0.3178,1.096,0.439,100%,—
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.75,8000,1124,200,-2.67%,0.037%,-0.931%,−,0.525%,2.72%,-2.61%,0.2851,1.118,0.4162,100%,—
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.75,8000,1125,200,-3.03%,0.033%,-1.15%,−,0.467%,3.06%,-2.95%,0.2537,1.153,0.3704,99.5%,—
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.75,8000,1124,200,-3.2%,0.029%,-1.33%,−,0.415%,3.23%,-3.09%,0.2244,1.181,0.3578,99%,—
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.75,8000,1125,200,-3.33%,0.035%,-1.52%,−,0.49%,3.37%,-3.2%,0.1942,1.214,0.3353,98%,—
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.75,8000,1126,200,-3.5%,0.038%,-1.72%,−,0.537%,3.55%,-3.37%,0.1682,1.246,0.2996,99%,—
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.75,8000,1125,200,-3.76%,0.04%,-1.98%,−,0.565%,3.8%,-3.62%,0.1419,1.29,0.2567,99.5%,—
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.75,8000,1124,200,-4.05%,0.042%,-2.21%,−,0.587%,4.09%,-3.93%,0.1185,1.317,0.2192,100%,—
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.75,8000,1125,200,-4.82%,0.053%,-2.67%,−,0.743%,4.88%,-4.74%,0.09453,1.35,0.1372,100%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.75,8000,1125,200,-5.87%,0.073%,-3.21%,−,1.04%,5.96%,-5.82%,0.07598,1.381,0.0884,100%,—
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.75,8000,1125,200,-7.41%,0.092%,-3.92%,−,1.3%,7.53%,-7.39%,0.05672,1.418,0.06609,100%,—
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.75,8000,1127,200,-7.49%,0.1%,-3.93%,−,1.45%,7.63%,-7.48%,0.05275,1.405,0.06409,100%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.75,8000,1126,200,-7.74%,0.11%,-4.04%,−,1.49%,7.88%,-7.73%,0.05097,1.41,0.06059,100%,—
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.75,32000,4499,200,+0.122%,0.0096%,+0.0648%,+,0.136%,0.182%,+0.0935%,0.1932,0.9981,0.9224,100%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.75,32000,4500,200,+0.111%,0.012%,+0.0549%,+,0.167%,0.201%,+0.111%,0.2113,1.001,0.8005,100%,—
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.75,32000,4499,200,+0.113%,0.015%,+0.0516%,+,0.207%,0.236%,+0.113%,0.2325,1.001,0.781,100%,—
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.75,32000,4500,200,+0.107%,0.016%,+0.0451%,+,0.221%,0.246%,+0.107%,0.2554,1.001,0.814,100%,—
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.75,32000,4501,200,+0.158%,0.015%,+0.0628%,+,0.211%,0.264%,+0.158%,0.2743,1.004,0.6522,100%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.75,32000,4502,200,+0.194%,0.018%,+0.0684%,+,0.251%,0.317%,+0.194%,0.3168,1.005,0.5951,100%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.75,32000,4503,200,+0.165%,0.019%,+0.0532%,+,0.264%,0.312%,+0.165%,0.3595,1.003,0.642,100%,—
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.75,32000,4499,200,+0.104%,0.019%,+0.0312%,+,0.262%,0.282%,+0.104%,0.4022,1.001,0.7339,100%,—
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.75,32000,4501,200,+0.0856%,0.019%,+0.0244%,+,0.268%,0.281%,+0.0855%,0.446,1,0.6944,100%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.75,32000,4501,200,+0.0392%,0.019%,+0.0109%,+,0.264%,0.267%,+0.0392%,0.4895,0.9995,0.6771,100%,—
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.75,32000,4500,200,+0.0371%,0.018%,+0.0103%,+,0.254%,0.257%,+0.0371%,0.4951,1,0.7201,100%,BREAKS-SIGN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.75,32000,4503,200,-0.0233%,0.02%,-0.00642%,−,0.28%,0.281%,-0.0233%,0.471,1.002,0.7112,100%,n.s.
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.75,32000,4500,200,-0.0543%,0.018%,-0.0151%,−,0.259%,0.265%,-0.0542%,0.4409,1.002,0.6849,100%,—
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.75,32000,4499,200,-0.117%,0.017%,-0.0332%,−,0.243%,0.27%,-0.117%,0.4016,1.004,0.6419,100%,—
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.75,32000,4498,200,-0.203%,0.018%,-0.06%,−,0.251%,0.322%,-0.203%,0.3626,1.007,0.5837,100%,—
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.75,32000,4504,200,-0.234%,0.016%,-0.0735%,−,0.23%,0.328%,-0.234%,0.3227,1.009,0.5465,100%,—
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.75,32000,4499,200,-0.261%,0.016%,-0.0827%,−,0.224%,0.344%,-0.26%,0.3169,1.009,0.5411,100%,—
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.75,32000,4500,200,-0.298%,0.016%,-0.0989%,−,0.226%,0.374%,-0.297%,0.2936,1.012,0.4937,100%,—
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.75,32000,4496,200,-0.341%,0.015%,-0.123%,−,0.211%,0.401%,-0.34%,0.2592,1.016,0.4799,100%,—
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.75,32000,4498,200,-0.341%,0.014%,-0.135%,−,0.2%,0.396%,-0.34%,0.224,1.018,0.4633,100%,—
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.75,32000,4501,200,-0.365%,0.013%,-0.158%,−,0.178%,0.406%,-0.363%,0.1941,1.022,0.4644,100%,—
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.75,32000,4501,200,-0.339%,0.011%,-0.161%,−,0.156%,0.373%,-0.337%,0.1636,1.022,0.4772,100%,—
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.75,32000,4497,200,-0.341%,0.0096%,-0.174%,−,0.136%,0.367%,-0.339%,0.1381,1.023,0.4581,100%,—
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.75,32000,4498,200,-0.324%,0.0094%,-0.176%,−,0.133%,0.35%,-0.323%,0.1127,1.025,0.4772,100%,—
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.75,32000,4502,200,-0.32%,0.0086%,-0.178%,−,0.122%,0.342%,-0.319%,0.09197,1.022,0.4614,100%,—
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.75,32000,4498,200,-0.322%,0.0098%,-0.181%,−,0.139%,0.351%,-0.322%,0.07146,1.021,0.4659,100%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.75,32000,4506,200,-0.328%,0.011%,-0.18%,−,0.159%,0.364%,-0.328%,0.05569,1.013,0.4402,100%,—
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.75,32000,4500,200,-0.256%,0.014%,-0.135%,−,0.193%,0.32%,-0.256%,0.04044,1.011,0.4928,100%,—
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.75,32000,4502,200,-0.238%,0.014%,-0.125%,−,0.192%,0.306%,-0.238%,0.03806,1.014,0.5489,100%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.75,32000,4500,200,-0.26%,0.013%,-0.136%,−,0.188%,0.321%,-0.26%,0.03641,1.008,0.4755,100%,—
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.5,2000,125,400,+29.1%,0.11%,+11.1%,+,2.1%,29.2%,+26.5%,0.4631,2.392,0.3481,0%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.5,2000,125,400,+28.2%,0.1%,+10.3%,+,2.06%,28.3%,+26%,0.4733,2.242,0.3649,0%,—
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.5,2000,125,400,+26.6%,0.11%,+9.33%,+,2.17%,26.7%,+24.7%,0.4785,2.06,0.3833,0%,—
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.5,2000,125,400,+25.3%,0.1%,+8.51%,+,2.04%,25.4%,+23.7%,0.4849,1.9,0.4082,0%,—
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.5,2000,125,400,+24%,0.11%,+7.84%,+,2.16%,24.1%,+22.5%,0.4856,1.777,0.4274,0%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.5,2000,125,400,+20.9%,0.1%,+6.47%,+,2.06%,21%,+19.7%,0.4869,1.544,0.4845,0%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.5,2000,125,400,+17.6%,0.1%,+5.22%,+,2.07%,17.7%,+16.6%,0.4825,1.346,0.5556,0%,—
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.5,2000,125,400,+14.2%,0.11%,+4.1%,+,2.23%,14.4%,+13.4%,0.4757,1.183,0.6433,0%,—
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.5,2000,125,400,+10.7%,0.12%,+3.03%,+,2.36%,11%,+10.1%,0.4661,1.046,0.7468,0%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.5,2000,125,400,+6.76%,0.1%,+1.89%,+,2.06%,7.07%,+6.31%,0.4657,0.9509,0.8751,0%,—
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.5,2000,125,400,+5.68%,0.12%,+1.58%,+,2.38%,6.16%,+5.28%,0.461,0.9313,0.908,0%,BREAKS-SIGN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.5,2000,125,400,+3.56%,0.12%,+0.989%,+,2.31%,4.24%,+3.28%,0.459,0.9765,0.9629,0%,BREAKS-SIGN
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.5,2000,125,400,+1.35%,0.12%,+0.377%,+,2.37%,2.72%,+1.22%,0.4513,1.026,0.9897,0%,BREAKS-SIGN
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.5,2000,125,400,-2.23%,0.12%,-0.626%,−,2.4%,3.27%,-2.06%,0.4497,1.124,0.9784,0%,—
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.5,2000,125,400,-5.8%,0.12%,-1.65%,−,2.34%,6.25%,-5.25%,0.4444,1.234,0.9091,0%,—
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.5,2000,125,400,-9.29%,0.12%,-2.71%,−,2.41%,9.6%,-8.25%,0.4399,1.375,0.8024,0%,—
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.5,2000,125,400,-10%,0.11%,-2.93%,−,2.15%,10.3%,-8.89%,0.4402,1.402,0.7795,0%,—
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.5,2000,125,400,-11.9%,0.12%,-3.55%,−,2.37%,12.2%,-10.4%,0.4368,1.506,0.7223,0%,—
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.5,2000,125,400,-15.4%,0.13%,-4.7%,−,2.67%,15.6%,-13.1%,0.4343,1.703,0.6381,0%,—
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.5,2000,125,400,-18.6%,0.12%,-5.93%,−,2.49%,18.8%,-15.3%,0.4293,1.951,0.5709,0%,—
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.5,2000,125,400,-21.7%,0.14%,-7.17%,−,2.72%,21.9%,-17%,0.4264,2.244,0.5239,0%,—
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.5,2000,125,400,-25.1%,0.13%,-8.63%,−,2.57%,25.2%,-18.5%,0.4237,2.648,0.4728,0%,—
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.5,2000,125,400,-28.2%,0.13%,-10.1%,−,2.67%,28.3%,-19.4%,0.4213,3.12,0.4337,0%,—
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.5,2000,125,400,-31.8%,0.15%,-11.9%,−,2.93%,31.9%,-20.2%,0.418,3.8,0.3968,0%,—
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.5,2000,125,400,-35.3%,0.15%,-13.7%,−,3.01%,35.5%,-20.8%,0.4149,4.61,0.3782,0%,—
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.5,2000,125,400,-40.5%,0.14%,-16.1%,−,2.9%,40.7%,-22.8%,0.4165,5.95,0.3328,0%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.5,2000,125,400,-45.9%,0.16%,-18.5%,−,3.19%,46%,-25.5%,0.418,7.601,0.2998,0%,—
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.5,2000,125,400,-53.9%,0.15%,-22%,−,3.09%,54%,-30.8%,0.4191,10.48,0.2612,0%,—
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.5,2000,125,400,-55.4%,0.16%,-22.6%,−,3.15%,55.4%,-31.9%,0.4184,11.14,0.2545,0%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.5,2000,125,400,-56.7%,0.15%,-23.1%,−,3.09%,56.8%,-32.9%,0.4192,11.6,0.2506,0%,—
P1-cluster,w0.03,1.043,1.067,descending,steep,0.03,0.5,2000,125,400,-62%,0.16%,-25.1%,−,3.22%,62.1%,-37.2%,0.4207,14.02,0.2273,0%,—
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.5,8000,500,200,+3.84%,0.032%,+1.93%,+,0.454%,3.86%,+3.81%,0.2267,1.171,0.3338,100%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.5,8000,500,200,+4.29%,0.034%,+2%,+,0.477%,4.32%,+4.25%,0.2494,1.182,0.3301,99.5%,—
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.5,8000,499,200,+4.84%,0.042%,+2.07%,+,0.596%,4.87%,+4.78%,0.2772,1.193,0.318,97%,—
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.5,8000,500,200,+5.09%,0.041%,+2.01%,+,0.583%,5.13%,+5.03%,0.3033,1.189,0.3319,76.5%,—
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.5,8000,500,200,+5.21%,0.039%,+1.95%,+,0.559%,5.24%,+5.15%,0.3222,1.179,0.3406,51.5%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.5,8000,500,200,+5.05%,0.043%,+1.7%,+,0.613%,5.09%,+5%,0.3643,1.155,0.3726,14%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.5,8000,500,200,+4.5%,0.046%,+1.4%,+,0.651%,4.54%,+4.45%,0.4009,1.119,0.4417,3%,—
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.5,8000,499,200,+3.61%,0.048%,+1.06%,+,0.681%,3.68%,+3.57%,0.4361,1.085,0.5416,0%,—
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.5,8000,499,200,+2.33%,0.045%,+0.662%,+,0.643%,2.42%,+2.31%,0.4655,1.044,0.7342,0%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.5,8000,499,200,+0.903%,0.046%,+0.251%,+,0.645%,1.11%,+0.891%,0.4943,1.009,0.9394,0%,—
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.5,8000,499,200,+0.378%,0.044%,+0.104%,+,0.623%,0.729%,+0.373%,0.4951,1,0.985,0%,BREAKS-SIGN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.5,8000,500,200,-0.556%,0.044%,-0.153%,−,0.621%,0.834%,-0.548%,0.4798,1.021,0.9805,0%,—
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.5,8000,499,200,-1.69%,0.044%,-0.466%,−,0.623%,1.8%,-1.66%,0.4621,1.05,0.856,0%,—
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.5,8000,500,200,-3.29%,0.049%,-0.92%,−,0.695%,3.36%,-3.23%,0.4395,1.099,0.6516,0%,—
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.5,8000,500,200,-4.88%,0.049%,-1.4%,−,0.699%,4.93%,-4.76%,0.4159,1.155,0.5142,0%,—
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.5,8000,499,200,-6.44%,0.054%,-1.91%,−,0.761%,6.49%,-6.24%,0.3916,1.224,0.4313,0%,—
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.5,8000,500,200,-6.69%,0.054%,-2%,−,0.767%,6.73%,-6.47%,0.3883,1.237,0.4145,0%,—
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.5,8000,500,200,-7.66%,0.055%,-2.36%,−,0.781%,7.7%,-7.37%,0.3737,1.289,0.3825,0%,—
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.5,8000,501,200,-9.08%,0.055%,-2.94%,−,0.777%,9.12%,-8.65%,0.3534,1.386,0.3314,0%,—
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.5,8000,500,200,-10.5%,0.062%,-3.63%,−,0.873%,10.6%,-9.88%,0.3309,1.504,0.2933,0%,—
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.5,8000,501,200,-11.8%,0.065%,-4.33%,−,0.913%,11.8%,-10.8%,0.3109,1.636,0.2737,0%,—
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.5,8000,501,200,-13.4%,0.078%,-5.27%,−,1.1%,13.4%,-12.1%,0.2916,1.823,0.2355,0.5%,—
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.5,8000,500,200,-14.7%,0.099%,-6.19%,−,1.39%,14.8%,-13%,0.2728,2.021,0.2164,0%,—
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.5,8000,500,200,-17%,0.11%,-7.57%,−,1.61%,17.1%,-14.6%,0.2578,2.343,0.1862,0.5%,—
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.5,8000,500,200,-19.7%,0.13%,-9.13%,−,1.8%,19.8%,-16.8%,0.2459,2.732,0.1448,2.5%,—
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.5,8000,500,200,-24.3%,0.19%,-11.5%,−,2.67%,24.4%,-20.5%,0.2401,3.429,0.1076,16.5%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.5,8000,500,200,-30.3%,0.24%,-14.3%,−,3.43%,30.5%,-25.5%,0.246,4.473,0.07328,38%,—
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.5,8000,501,200,-41.7%,0.29%,-18.9%,−,4.12%,41.9%,-34.6%,0.2799,6.997,0.03741,79%,—
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.5,8000,500,200,-44.6%,0.27%,-20%,−,3.79%,44.7%,-36.8%,0.2924,7.789,0.03353,86.5%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.5,8000,500,200,-46%,0.27%,-20.5%,−,3.75%,46.1%,-37.9%,0.29,8.026,0.03229,83.5%,—
P1-cluster,w0.03,1.043,1.067,descending,steep,0.03,0.5,8000,500,200,-53.5%,0.27%,-23.2%,−,3.75%,53.6%,-43.9%,0.315,10.5,0.02713,93.5%,—
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.5,32000,2000,200,+0.389%,0.013%,+0.206%,+,0.182%,0.43%,+0.39%,0.1952,1.008,0.6383,100%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.5,32000,2002,200,+0.458%,0.014%,+0.226%,+,0.194%,0.497%,+0.46%,0.2136,1.012,0.6013,100%,—
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.5,32000,2000,200,+0.553%,0.014%,+0.25%,+,0.198%,0.587%,+0.554%,0.236,1.016,0.5216,100%,—
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.5,32000,2001,200,+0.636%,0.015%,+0.266%,+,0.211%,0.67%,+0.637%,0.2601,1.019,0.4467,100%,—
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.5,32000,1999,200,+0.698%,0.017%,+0.275%,+,0.246%,0.739%,+0.698%,0.2789,1.021,0.4122,100%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.5,32000,2000,200,+0.718%,0.017%,+0.252%,+,0.239%,0.757%,+0.719%,0.3214,1.019,0.4359,100%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.5,32000,1999,200,+0.685%,0.017%,+0.219%,+,0.239%,0.725%,+0.685%,0.3642,1.016,0.4921,100%,—
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.5,32000,1999,200,+0.552%,0.019%,+0.165%,+,0.266%,0.613%,+0.552%,0.4066,1.012,0.576,100%,—
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.5,32000,2000,200,+0.407%,0.018%,+0.116%,+,0.259%,0.482%,+0.406%,0.4488,1.007,0.7262,100%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.5,32000,2000,200,+0.163%,0.019%,+0.0454%,+,0.268%,0.314%,+0.163%,0.4903,1.001,0.8849,100%,—
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.5,32000,2002,200,+0.084%,0.017%,+0.0232%,+,0.246%,0.26%,+0.0838%,0.4953,1.001,0.9336,100%,BREAKS-SIGN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.5,32000,2001,200,-0.11%,0.019%,-0.0303%,−,0.264%,0.286%,-0.11%,0.4723,1.005,0.9208,100%,—
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.5,32000,2001,200,-0.293%,0.019%,-0.0812%,−,0.266%,0.396%,-0.292%,0.4444,1.01,0.8369,100%,—
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.5,32000,2001,200,-0.549%,0.017%,-0.156%,−,0.246%,0.601%,-0.547%,0.4067,1.017,0.6609,100%,—
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.5,32000,2000,200,-0.813%,0.018%,-0.239%,−,0.252%,0.852%,-0.81%,0.3698,1.027,0.5298,100%,—
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.5,32000,2001,200,-1.07%,0.017%,-0.334%,−,0.243%,1.1%,-1.07%,0.3326,1.039,0.4328,100%,—
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.5,32000,2001,200,-1.11%,0.017%,-0.348%,−,0.239%,1.13%,-1.1%,0.3269,1.041,0.4362,100%,—
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.5,32000,2000,200,-1.23%,0.015%,-0.403%,−,0.218%,1.25%,-1.22%,0.3039,1.048,0.4025,100%,—
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.5,32000,2001,200,-1.38%,0.015%,-0.491%,−,0.219%,1.4%,-1.37%,0.2702,1.06,0.3609,100%,—
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.5,32000,2000,200,-1.5%,0.014%,-0.582%,−,0.192%,1.51%,-1.48%,0.2365,1.075,0.3289,100%,—
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.5,32000,2000,200,-1.55%,0.014%,-0.66%,−,0.199%,1.57%,-1.53%,0.2064,1.087,0.3081,100%,—
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.5,32000,2000,200,-1.61%,0.013%,-0.752%,−,0.184%,1.62%,-1.59%,0.1759,1.099,0.2784,100%,—
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.5,32000,2000,200,-1.63%,0.013%,-0.822%,−,0.182%,1.64%,-1.61%,0.1497,1.109,0.2471,100%,—
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.5,32000,2000,200,-1.74%,0.012%,-0.935%,−,0.176%,1.75%,-1.72%,0.1233,1.121,0.2103,100%,—
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.5,32000,2000,200,-1.87%,0.015%,-1.03%,−,0.213%,1.88%,-1.85%,0.1013,1.125,0.1596,100%,—
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.5,32000,1999,200,-2.05%,0.017%,-1.14%,−,0.244%,2.06%,-2.04%,0.0788,1.126,0.1246,100%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.5,32000,2000,200,-2.35%,0.022%,-1.29%,−,0.307%,2.37%,-2.35%,0.06186,1.125,0.1148,100%,—
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.5,32000,1999,200,-2.53%,0.028%,-1.34%,−,0.391%,2.56%,-2.53%,0.04462,1.116,0.1094,100%,—
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.5,32000,1999,200,-2.57%,0.029%,-1.35%,−,0.415%,2.6%,-2.57%,0.04175,1.112,0.1074,100%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.5,32000,2001,200,-2.62%,0.032%,-1.36%,−,0.454%,2.66%,-2.62%,0.04009,1.11,0.106,100%,—
P1-cluster,w0.03,1.043,1.067,descending,steep,0.03,0.5,32000,2000,200,-2.73%,0.035%,-1.38%,−,0.5%,2.78%,-2.73%,0.03302,1.101,0.1057,100%,—
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.3,2000,45,400,+70%,0.86%,+27.9%,+,17.2%,72.1%,+43.4%,0.3789,1.957,0.5323,0%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.3,2000,45,400,+69.3%,0.84%,+27.5%,+,16.9%,71.3%,+42.6%,0.3787,1.794,0.5458,0%,BREAKDOWN
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.3,2000,45,400,+67.9%,0.87%,+26.7%,+,17.3%,70.1%,+41.3%,0.3769,1.622,0.5614,0%,BREAKDOWN
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.3,2000,45,400,+64.8%,0.88%,+24.9%,+,17.5%,67.2%,+39.4%,0.3771,1.478,0.5817,0%,BREAKDOWN
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.3,2000,45,400,+63.2%,0.85%,+24.2%,+,17%,65.5%,+37.9%,0.3771,1.38,0.5989,0%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.3,2000,45,400,+59.6%,0.85%,+22.6%,+,16.9%,61.9%,+34.4%,0.376,1.192,0.6349,0%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.3,2000,45,400,+54.8%,0.88%,+20.5%,+,17.5%,57.5%,+30.6%,0.3768,1.051,0.6763,0%,BREAKDOWN
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.3,2000,45,400,+51%,0.87%,+19.3%,+,17.4%,53.9%,+26.8%,0.3752,0.9334,0.7181,0%,BREAKDOWN
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.3,2000,45,400,+46.6%,0.86%,+17.8%,+,17.2%,49.7%,+23.1%,0.3764,0.8443,0.7636,0%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.3,2000,45,400,+41.5%,0.87%,+15.8%,+,17.4%,45%,+19.2%,0.3767,0.7692,0.8153,0%,BREAKDOWN
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.3,2000,45,400,+39.5%,0.86%,+15.1%,+,17.2%,43.1%,+17.9%,0.3769,0.7615,0.8298,0%,BREAKS-SIGN BREAKDOWN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.3,2000,45,400,+36.9%,0.85%,+14.2%,+,16.9%,40.6%,+15.8%,0.3778,0.8039,0.8604,0%,BREAKS-SIGN
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.3,2000,45,400,+34.5%,0.86%,+13.6%,+,17.1%,38.5%,+13.5%,0.3763,0.8551,0.8853,0%,BREAKS-SIGN
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.3,2000,45,400,+30.3%,0.85%,+12.2%,+,17%,34.7%,+10.4%,0.3775,0.9437,0.9227,0%,BREAKS-SIGN
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.3,2000,45,400,+27.5%,0.85%,+11.7%,+,16.9%,32.3%,+7.65%,0.3756,1.043,0.9432,0%,BREAKS-SIGN BREAKDOWN
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.3,2000,45,400,+23.3%,0.85%,+10.2%,+,17%,28.8%,+5.13%,0.3758,1.174,0.9704,0%,BREAKS-SIGN BREAKDOWN
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.3,2000,45,400,+21.5%,0.85%,+9.26%,+,16.9%,27.3%,+4.62%,0.3769,1.2,0.9789,0%,BREAKS-SIGN
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.3,2000,45,400,+19.2%,0.86%,+8.49%,+,17.1%,25.7%,+3.15%,0.3786,1.305,0.9863,0%,BREAKS-SIGN BREAKDOWN
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.3,2000,45,400,+15.9%,0.85%,+7.33%,+,16.9%,23.2%,+1.64%,0.3764,1.476,0.9879,0%,BREAKS-SIGN BREAKDOWN
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.3,2000,45,400,+13.2%,0.87%,+6.43%,+,17.5%,21.9%,+0.662%,0.3744,1.702,0.9758,0%,BREAKS-SIGN
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.3,2000,45,400,+11.2%,0.85%,+5.7%,+,16.9%,20.3%,+0.34%,0.3733,1.965,0.9724,0%,BREAKS-SIGN BREAKDOWN
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.3,2000,45,400,+5.45%,0.85%,+2.8%,+,17.1%,17.9%,+0.0741%,0.3765,2.353,0.9716,0%,BREAKS-SIGN
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.3,2000,45,400,+1.61%,0.86%,+0.84%,+,17.2%,17.3%,+0.243%,0.3761,2.786,0.9633,0%,BREAKS-SIGN n.s.
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.3,2000,45,400,-0.689%,0.85%,-0.373%,−,17.1%,17.1%,+0.938%,0.3745,3.405,0.9662,0%,n.s. BREAKDOWN
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.3,2000,45,400,-4.3%,0.86%,-2.34%,−,17.1%,17.7%,+1.22%,0.3736,4.151,0.9718,0%,BREAKDOWN
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.3,2000,45,400,-9.16%,0.85%,-4.98%,−,17.1%,19.4%,-0.0334%,0.3738,5.341,0.9828,0%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.3,2000,45,400,-15.4%,0.85%,-8.22%,−,16.9%,22.9%,-2.33%,0.3743,6.806,0.9879,0%,BREAKDOWN
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.3,2000,45,400,-24.3%,0.86%,-12.5%,−,17.1%,29.7%,-7.62%,0.3754,9.384,0.9518,0%,BREAKDOWN
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.3,2000,45,400,-24.8%,0.87%,-12.7%,−,17.4%,30.3%,-8.59%,0.3744,9.973,0.9459,0%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.3,2000,45,400,-26.3%,0.86%,-13.4%,−,17.1%,31.4%,-9.45%,0.3759,10.4,0.9324,0%,BREAKDOWN
P1-cluster,w0.03,1.043,1.067,descending,steep,0.03,0.3,2000,45,400,-32.9%,0.88%,-16.3%,−,17.7%,37.4%,-14%,0.3772,12.57,0.8742,0%,BREAKDOWN
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.3,8000,180,200,+22.1%,0.072%,+8.93%,+,1.02%,22.2%,+20.5%,0.4007,2.07,0.3041,0%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.3,8000,180,200,+21.6%,0.075%,+8.3%,+,1.07%,21.7%,+20.3%,0.4144,1.963,0.3162,0%,—
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.3,8000,180,200,+21%,0.067%,+7.61%,+,0.946%,21%,+19.8%,0.4312,1.856,0.3323,0%,—
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.3,8000,180,200,+19.8%,0.07%,+6.85%,+,0.99%,19.8%,+18.8%,0.4438,1.739,0.3583,0%,—
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.3,8000,180,200,+19%,0.07%,+6.36%,+,0.993%,19%,+18.2%,0.4538,1.661,0.3746,0%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.3,8000,180,200,+16.6%,0.066%,+5.21%,+,0.93%,16.6%,+15.9%,0.4717,1.496,0.4291,0%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.3,8000,180,200,+13.8%,0.069%,+4.14%,+,0.977%,13.9%,+13.3%,0.4869,1.358,0.506,0%,—
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.3,8000,180,200,+10.7%,0.073%,+3.09%,+,1.03%,10.7%,+10.3%,0.4928,1.226,0.6077,0%,—
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.3,8000,180,200,+7.56%,0.076%,+2.13%,+,1.08%,7.63%,+7.25%,0.4913,1.102,0.7422,0%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.3,8000,180,200,+4.27%,0.074%,+1.19%,+,1.04%,4.4%,+4.08%,0.4812,0.9826,0.8926,0%,—
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.3,8000,180,200,+3.16%,0.075%,+0.876%,+,1.06%,3.33%,+3.01%,0.4779,0.9654,0.9398,0%,BREAKS-SIGN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.3,8000,180,200,+1.13%,0.072%,+0.312%,+,1.02%,1.52%,+1.07%,0.474,1.008,0.9923,0%,BREAKS-SIGN
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.3,8000,180,200,-1.23%,0.07%,-0.341%,−,0.995%,1.58%,-1.17%,0.4676,1.063,0.9891,0%,—
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.3,8000,180,200,-4.42%,0.075%,-1.23%,−,1.06%,4.54%,-4.16%,0.4603,1.151,0.891,0%,—
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.3,8000,180,200,-7.81%,0.08%,-2.2%,−,1.13%,7.89%,-7.29%,0.4545,1.262,0.746,0%,—
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.3,8000,180,200,-11%,0.079%,-3.17%,−,1.12%,11.1%,-10.1%,0.4472,1.397,0.6257,0%,—
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.3,8000,180,200,-11.5%,0.074%,-3.33%,−,1.04%,11.5%,-10.6%,0.4464,1.422,0.6074,0%,—
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.3,8000,180,200,-13.5%,0.077%,-3.97%,−,1.08%,13.5%,-12.3%,0.4415,1.522,0.558,0%,—
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.3,8000,180,200,-16.5%,0.08%,-5.02%,−,1.13%,16.6%,-14.8%,0.4361,1.71,0.4805,0%,—
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.3,8000,180,200,-19.7%,0.089%,-6.22%,−,1.26%,19.8%,-17.1%,0.432,1.963,0.4194,0%,—
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.3,8000,180,200,-22.8%,0.085%,-7.44%,−,1.2%,22.8%,-19.1%,0.427,2.247,0.3802,0%,—
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.3,8000,180,200,-26%,0.09%,-8.87%,−,1.27%,26%,-20.8%,0.423,2.644,0.3378,0%,—
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.3,8000,180,200,-29.1%,0.1%,-10.3%,−,1.41%,29.1%,-22%,0.4207,3.117,0.3063,0%,—
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.3,8000,180,200,-32.7%,0.1%,-12.1%,−,1.47%,32.7%,-23.1%,0.4168,3.789,0.2757,0%,—
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.3,8000,180,200,-36.7%,0.1%,-14%,−,1.44%,36.7%,-24.5%,0.4178,4.642,0.2494,0%,—
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.3,8000,180,200,-41.8%,0.1%,-16.4%,−,1.46%,41.8%,-26.5%,0.4179,5.97,0.2198,0%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.3,8000,180,200,-47%,0.11%,-18.8%,−,1.59%,47.1%,-29.2%,0.4179,7.598,0.199,0%,—
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.3,8000,180,200,-55.3%,0.099%,-22.2%,−,1.41%,55.3%,-34.7%,0.423,10.58,0.168,0%,—
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.3,8000,180,200,-57%,0.11%,-22.9%,−,1.6%,57%,-36%,0.4228,11.26,0.1627,0%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.3,8000,180,200,-58.3%,0.11%,-23.4%,−,1.49%,58.3%,-36.9%,0.4257,11.78,0.157,0%,—
P1-cluster,w0.03,1.043,1.067,descending,steep,0.03,0.3,8000,180,200,-63.8%,0.12%,-25.5%,−,1.65%,63.8%,-41.4%,0.4253,14.18,0.1429,0%,—
P1-cluster,s00,0.000,0.000,ascending,shallow,0.1936,0.3,32000,720,200,+2.21%,0.014%,+1.14%,+,0.198%,2.22%,+2.21%,0.2109,1.09,0.3599,100%,boundary
P1-cluster,LO,0.020,0.020,ascending,shallow,0.2111,0.3,32000,720,200,+2.65%,0.016%,+1.26%,+,0.232%,2.66%,+2.65%,0.2337,1.107,0.3294,100%,—
P1-cluster,s01,0.043,0.043,ascending,shallow,0.2323,0.3,32000,720,200,+2.96%,0.016%,+1.3%,+,0.23%,2.97%,+2.95%,0.2588,1.114,0.3222,100%,—
P1-cluster,pairA,0.068,0.065,ascending,shallow,0.2552,0.3,32000,720,200,+3.22%,0.017%,+1.3%,+,0.245%,3.23%,+3.2%,0.2847,1.116,0.3226,100%,—
P1-cluster,s02,0.087,0.081,ascending,shallow,0.2732,0.3,32000,720,200,+3.37%,0.02%,+1.28%,+,0.277%,3.38%,+3.35%,0.3047,1.115,0.3242,100%,—
P1-cluster,s03,0.130,0.114,ascending,shallow,0.3154,0.3,32000,720,200,+3.39%,0.02%,+1.16%,+,0.282%,3.4%,+3.37%,0.3475,1.102,0.3588,100%,—
P1-cluster,s04,0.174,0.145,ascending,shallow,0.3584,0.3,32000,720,200,+3.02%,0.02%,+0.952%,+,0.287%,3.04%,+3.01%,0.3874,1.081,0.4224,100%,—
P1-cluster,s05,0.217,0.174,ascending,shallow,0.4019,0.3,32000,720,200,+2.4%,0.02%,+0.712%,+,0.288%,2.42%,+2.39%,0.4243,1.056,0.5312,100%,—
P1-cluster,s06,0.261,0.201,ascending,shallow,0.4458,0.3,32000,720,200,+1.63%,0.023%,+0.463%,+,0.332%,1.66%,+1.62%,0.4599,1.032,0.704,100%,—
P1-cluster,s07,0.304,0.228,ascending,shallow,0.4897,0.3,32000,720,200,+0.558%,0.02%,+0.155%,+,0.285%,0.627%,+0.554%,0.4926,1.006,0.948,99%,—
P1-cluster,w0.495,0.319,0.237,descending,steep,0.495,0.3,32000,720,200,+0.186%,0.023%,+0.0513%,+,0.323%,0.372%,+0.184%,0.4964,1.003,0.9922,97.5%,BREAKS-SIGN
P1-cluster,w0.47,0.344,0.252,descending,steep,0.47,0.3,32000,720,200,-0.5%,0.022%,-0.138%,−,0.306%,0.586%,-0.495%,0.4783,1.018,0.963,90%,—
P1-cluster,w0.44,0.374,0.271,descending,steep,0.44,0.3,32000,720,200,-1.3%,0.02%,-0.36%,−,0.281%,1.33%,-1.29%,0.457,1.039,0.8175,78.5%,—
P1-cluster,w0.4,0.414,0.296,descending,steep,0.4,0.3,32000,720,200,-2.51%,0.024%,-0.703%,−,0.336%,2.53%,-2.47%,0.4293,1.073,0.6053,54.5%,—
P1-cluster,w0.36,0.453,0.322,descending,steep,0.36,0.3,32000,720,200,-3.63%,0.024%,-1.05%,−,0.338%,3.65%,-3.57%,0.4012,1.115,0.4778,30%,—
P1-cluster,w0.32,0.494,0.351,descending,steep,0.32,0.3,32000,720,200,-4.81%,0.022%,-1.45%,−,0.313%,4.82%,-4.7%,0.3735,1.167,0.3891,16%,—
P1-cluster,MID,0.500,0.355,descending,steep,0.314,0.3,32000,720,200,-4.96%,0.024%,-1.51%,−,0.341%,4.98%,-4.85%,0.3692,1.176,0.3808,13.5%,—
P1-cluster,w0.29,0.525,0.374,descending,steep,0.29,0.3,32000,720,200,-5.69%,0.024%,-1.78%,−,0.332%,5.7%,-5.54%,0.3524,1.215,0.3433,8.5%,—
P1-cluster,w0.255,0.561,0.404,descending,steep,0.255,0.3,32000,720,200,-6.63%,0.023%,-2.21%,−,0.326%,6.63%,-6.4%,0.326,1.278,0.3055,7.5%,—
P1-cluster,w0.22,0.599,0.438,descending,steep,0.22,0.3,32000,720,200,-7.51%,0.026%,-2.69%,−,0.368%,7.52%,-7.18%,0.2986,1.357,0.2788,9%,—
P1-cluster,w0.19,0.633,0.473,descending,steep,0.19,0.3,32000,720,200,-8.32%,0.027%,-3.2%,−,0.377%,8.33%,-7.85%,0.2749,1.447,0.2486,7%,—
P1-cluster,w0.16,0.670,0.514,descending,steep,0.16,0.3,32000,719,200,-9.15%,0.028%,-3.82%,−,0.392%,9.16%,-8.51%,0.2493,1.558,0.2294,11%,—
P1-cluster,w0.135,0.704,0.557,descending,steep,0.135,0.3,32000,720,200,-9.93%,0.034%,-4.46%,−,0.477%,9.95%,-9.14%,0.226,1.674,0.2055,28%,—
P1-cluster,w0.11,0.744,0.611,descending,steep,0.11,0.3,32000,720,200,-11%,0.046%,-5.33%,−,0.647%,11.1%,-10.1%,0.2016,1.833,0.1771,47%,—
P1-cluster,w0.09,0.783,0.667,descending,steep,0.09,0.3,32000,720,200,-12.4%,0.056%,-6.26%,−,0.789%,12.4%,-11.3%,0.1806,2.006,0.1425,76%,—
P1-cluster,w0.07,0.833,0.743,descending,steep,0.07,0.3,32000,720,200,-15%,0.078%,-7.84%,−,1.1%,15.1%,-14%,0.1603,2.29,0.09529,98.5%,—
P1-cluster,w0.055,0.886,0.824,descending,steep,0.055,0.3,32000,720,200,-18.3%,0.12%,-9.61%,−,1.63%,18.4%,-17.3%,0.144,2.618,0.06314,100%,—
P1-cluster,w0.04,0.963,0.943,descending,steep,0.04,0.3,32000,720,200,-27.7%,0.31%,-14%,−,4.35%,28%,-26.2%,0.1515,3.788,0.03218,100%,—
P1-cluster,HI,0.980,0.969,descending,steep,0.03754,0.3,32000,720,200,-31.4%,0.33%,-15.6%,−,4.67%,31.7%,-29.4%,0.1663,4.429,0.03061,100%,—
P1-cluster,pairB,0.990,0.985,descending,steep,0.03613,0.3,32000,720,200,-33.1%,0.31%,-16.3%,−,4.42%,33.4%,-31%,0.1686,4.666,0.02988,100%,—
P1-cluster,w0.03,1.043,1.067,descending,steep,0.03,0.3,32000,720,200,-45.5%,0.29%,-21%,−,4.06%,45.7%,-41.2%,0.2331,7.771,0.03577,82.5%,—
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.75,2000,281,400,+76%,0.56%,+32.1%,+,11.2%,76.8%,+58.5%,0.2045,1.057,0.1774,0%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.75,2000,281,400,+74.4%,0.54%,+31%,+,10.8%,75.1%,+57.8%,0.2048,0.9706,0.182,0%,—
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.75,2000,281,400,+72.7%,0.53%,+30%,+,10.5%,73.5%,+56.9%,0.1972,0.8488,0.184,0%,—
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.75,2000,281,400,+71.1%,0.55%,+29.3%,+,10.9%,71.9%,+55.8%,0.1976,0.7744,0.1906,0%,—
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.75,2000,281,400,+69.7%,0.5%,+28.6%,+,10.1%,70.5%,+54.6%,0.193,0.7063,0.1915,0%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.75,2000,281,400,+65.8%,0.48%,+26.9%,+,9.68%,66.5%,+51.3%,0.1911,0.6058,0.2009,0%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.75,2000,281,400,+63.3%,0.49%,+26.3%,+,9.84%,64%,+48.3%,0.183,0.5106,0.2074,0%,—
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.75,2000,281,400,+59.3%,0.45%,+24.9%,+,9.04%,60%,+44.6%,0.1804,0.4489,0.2203,0%,—
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.75,2000,281,400,+54.9%,0.45%,+23.3%,+,9.03%,55.7%,+40.8%,0.1798,0.4034,0.235,0%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.75,2000,281,400,+52.2%,0.47%,+22.9%,+,9.37%,53.1%,+37.8%,0.1723,0.3518,0.2425,0%,—
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.75,2000,281,400,+51%,0.47%,+22.6%,+,9.33%,51.9%,+36.6%,0.1734,0.3503,0.2505,0%,BREAKS-SIGN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.75,2000,281,400,+48.7%,0.43%,+21.9%,+,8.66%,49.5%,+34.5%,0.1709,0.3636,0.2603,0%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.75,2000,281,400,+46.2%,0.46%,+21.2%,+,9.15%,47.1%,+32.2%,0.1677,0.3812,0.2668,0%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.75,2000,280,400,+42.5%,0.44%,+20%,+,8.87%,43.4%,+29.1%,0.1664,0.4161,0.2873,0%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.75,2000,281,400,+40.2%,0.4%,+19.8%,+,8.03%,41%,+26.8%,0.1594,0.4427,0.2944,0%,BREAKS-SIGN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.75,2000,281,400,+36.3%,0.42%,+18.4%,+,8.34%,37.3%,+23.9%,0.1597,0.4991,0.3259,0%,BREAKS-SIGN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.75,2000,281,400,+35.6%,0.42%,+18.1%,+,8.43%,36.6%,+23.4%,0.1585,0.5049,0.3252,0%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.75,2000,281,400,+33.8%,0.42%,+17.7%,+,8.38%,34.9%,+22.2%,0.1554,0.5357,0.3341,0%,BREAKS-SIGN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.75,2000,281,400,+30.4%,0.38%,+16.3%,+,7.57%,31.3%,+19.8%,0.1551,0.6082,0.3651,0%,BREAKS-SIGN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.75,2000,281,400,+27.7%,0.38%,+15.3%,+,7.52%,28.7%,+18.3%,0.1503,0.6831,0.3787,0%,BREAKS-SIGN
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.75,2000,281,400,+25.1%,0.38%,+14.2%,+,7.52%,26.2%,+17.5%,0.1447,0.7618,0.3942,0%,BREAKS-SIGN
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.75,2000,281,400,+21.9%,0.35%,+12.6%,+,7.02%,23%,+16%,0.1439,0.8993,0.4368,0%,BREAKS-SIGN
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.75,2000,281,400,+19.8%,0.33%,+11.5%,+,6.57%,20.8%,+15.4%,0.1371,1.016,0.4483,0%,BREAKS-SIGN
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.75,2000,281,400,+16.6%,0.32%,+9.64%,+,6.42%,17.8%,+14.2%,0.1343,1.221,0.4944,0%,BREAKS-SIGN
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.75,2000,281,400,+14.1%,0.3%,+8.14%,+,5.99%,15.3%,+13%,0.1264,1.405,0.518,0%,BREAKS-SIGN
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.75,2000,281,400,+9.58%,0.28%,+5.42%,+,5.52%,11.1%,+9.72%,0.1233,1.762,0.6551,0%,BREAKS-SIGN
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.75,2000,281,400,+5.91%,0.25%,+3.26%,+,5.09%,7.8%,+7.63%,0.1151,2.093,0.7749,0%,BREAKS-SIGN
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.75,2000,280,400,-0.447%,0.22%,-0.236%,−,4.42%,4.44%,+1.78%,0.1092,2.73,0.8675,0%,—
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.75,2000,281,400,-1.64%,0.22%,-0.862%,−,4.32%,4.63%,+1.33%,0.1042,2.776,0.8827,0%,—
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.75,2000,281,400,-2.62%,0.21%,-1.36%,−,4.13%,4.89%,-0.109%,0.1061,2.935,0.9304,0%,—
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.75,8000,1125,200,+25.1%,0.12%,+9.88%,+,1.72%,25.2%,+23.6%,0.4345,2.245,0.1198,0%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.75,8000,1126,200,+25.2%,0.13%,+9.42%,+,1.83%,25.3%,+23.9%,0.4572,2.166,0.1195,0%,—
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.75,8000,1126,200,+24.8%,0.12%,+8.8%,+,1.71%,24.9%,+23.8%,0.4736,2.039,0.1217,0%,—
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.75,8000,1126,200,+24.3%,0.12%,+8.22%,+,1.68%,24.4%,+23.5%,0.4876,1.911,0.124,0%,—
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.75,8000,1125,200,+24%,0.12%,+7.84%,+,1.67%,24%,+23.2%,0.4896,1.792,0.1262,0%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.75,8000,1123,200,+22.8%,0.11%,+7.04%,+,1.6%,22.9%,+22.3%,0.4604,1.46,0.1346,0%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.75,8000,1126,200,+21.1%,0.11%,+6.26%,+,1.59%,21.2%,+20.7%,0.4345,1.212,0.1482,0%,—
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.75,8000,1125,200,+19.6%,0.11%,+5.68%,+,1.49%,19.7%,+19.2%,0.407,1.013,0.1615,0%,—
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.75,8000,1125,200,+17.6%,0.11%,+5.05%,+,1.6%,17.7%,+17.2%,0.3845,0.8625,0.183,0%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.75,8000,1125,200,+15.7%,0.11%,+4.51%,+,1.57%,15.7%,+15.3%,0.3614,0.7379,0.2106,0%,—
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.75,8000,1125,200,+14.9%,0.11%,+4.31%,+,1.53%,15%,+14.5%,0.3543,0.7158,0.2241,0%,BREAKS-SIGN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.75,8000,1124,200,+13.7%,0.099%,+3.99%,+,1.4%,13.7%,+13.3%,0.3428,0.7294,0.2438,0%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.75,8000,1122,200,+12.3%,0.099%,+3.66%,+,1.4%,12.4%,+11.9%,0.3273,0.7439,0.277,0%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.75,8000,1125,200,+10.3%,0.096%,+3.15%,+,1.36%,10.4%,+9.87%,0.3103,0.7757,0.3316,0%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.75,8000,1126,200,+8.3%,0.083%,+2.66%,+,1.17%,8.38%,+7.92%,0.2906,0.8073,0.398,0%,BREAKS-SIGN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.75,8000,1125,200,+6.65%,0.11%,+2.26%,+,1.5%,6.81%,+6.26%,0.2724,0.8514,0.5046,0%,BREAKS-SIGN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.75,8000,1125,200,+6.16%,0.089%,+2.1%,+,1.26%,6.28%,+5.79%,0.2705,0.8616,0.5281,0%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.75,8000,1125,200,+5.17%,0.093%,+1.84%,+,1.31%,5.33%,+4.81%,0.2582,0.8902,0.6011,0%,BREAKS-SIGN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.75,8000,1124,200,+3.63%,0.09%,+1.38%,+,1.27%,3.85%,+3.33%,0.2398,0.9402,0.7356,0%,BREAKS-SIGN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.75,8000,1125,200,+2.28%,0.086%,+0.94%,+,1.22%,2.59%,+2.05%,0.2203,1.002,0.8732,0%,BREAKS-SIGN
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.75,8000,1124,200,+1.18%,0.096%,+0.521%,+,1.36%,1.8%,+1.03%,0.2039,1.073,0.964,0%,BREAKS-SIGN
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.75,8000,1125,200,+0.121%,0.084%,+0.058%,+,1.19%,1.19%,+0.0974%,0.1855,1.16,0.9818,0%,BREAKS-SIGN n.s.
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.75,8000,1126,200,-0.711%,0.079%,-0.362%,−,1.12%,1.33%,-0.622%,0.1679,1.243,0.9764,0%,—
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.75,8000,1125,200,-1.48%,0.079%,-0.797%,−,1.12%,1.86%,-1.3%,0.149,1.355,0.9289,0%,—
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.75,8000,1124,200,-2.13%,0.091%,-1.18%,−,1.29%,2.49%,-1.91%,0.1313,1.458,0.8485,0%,—
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.75,8000,1125,200,-3.45%,0.085%,-1.92%,−,1.2%,3.66%,-3.2%,0.1123,1.604,0.6575,0%,—
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.75,8000,1125,200,-5.05%,0.085%,-2.77%,−,1.2%,5.19%,-4.8%,0.09621,1.749,0.4797,0%,—
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.75,8000,1125,200,-7.41%,0.096%,-3.92%,−,1.36%,7.54%,-7.22%,0.07688,1.922,0.2972,7%,—
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.75,8000,1127,200,-7.79%,0.092%,-4.08%,−,1.31%,7.9%,-7.62%,0.07308,1.947,0.2778,15%,—
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.75,8000,1126,200,-8.25%,0.094%,-4.3%,−,1.32%,8.36%,-8.08%,0.07115,1.969,0.248,17.5%,—
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.75,32000,4499,200,+5.97%,0.016%,+2.91%,+,0.22%,5.98%,+5.84%,0.2501,1.292,0.1465,100%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.75,32000,4500,200,+6.07%,0.017%,+2.75%,+,0.235%,6.07%,+5.95%,0.2695,1.277,0.1432,100%,—
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.75,32000,4499,200,+6.13%,0.018%,+2.58%,+,0.257%,6.14%,+6.04%,0.2922,1.258,0.1366,100%,—
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.75,32000,4500,200,+6.13%,0.019%,+2.39%,+,0.272%,6.13%,+6.05%,0.3156,1.237,0.1328,100%,—
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.75,32000,4501,200,+6.17%,0.019%,+2.28%,+,0.268%,6.17%,+6.1%,0.3349,1.226,0.1325,100%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.75,32000,4502,200,+6.04%,0.022%,+2.02%,+,0.308%,6.05%,+6%,0.3758,1.192,0.1321,100%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.75,32000,4503,200,+5.75%,0.022%,+1.78%,+,0.309%,5.75%,+5.71%,0.4163,1.162,0.136,100%,—
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.75,32000,4499,200,+5.27%,0.021%,+1.54%,+,0.293%,5.28%,+5.25%,0.4549,1.132,0.1463,100%,—
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.75,32000,4501,200,+4.78%,0.021%,+1.35%,+,0.295%,4.79%,+4.76%,0.4938,1.108,0.1623,100%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.75,32000,4501,200,+4.17%,0.021%,+1.16%,+,0.299%,4.19%,+4.15%,0.4689,0.9574,0.1906,100%,—
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.75,32000,4500,200,+3.97%,0.02%,+1.1%,+,0.279%,3.98%,+3.95%,0.4555,0.9203,0.1975,100%,BREAKS-SIGN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.75,32000,4503,200,+3.56%,0.02%,+0.99%,+,0.285%,3.57%,+3.54%,0.4354,0.9263,0.2245,100%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.75,32000,4500,200,+3.09%,0.019%,+0.867%,+,0.265%,3.1%,+3.07%,0.4104,0.9327,0.2603,100%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.75,32000,4499,200,+2.44%,0.019%,+0.703%,+,0.273%,2.45%,+2.42%,0.3774,0.9435,0.3291,100%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.75,32000,4498,200,+1.77%,0.018%,+0.533%,+,0.261%,1.79%,+1.76%,0.3447,0.9574,0.4473,100%,BREAKS-SIGN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.75,32000,4504,200,+1.16%,0.017%,+0.369%,+,0.241%,1.18%,+1.15%,0.3113,0.973,0.6154,100%,BREAKS-SIGN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.75,32000,4499,200,+1.06%,0.015%,+0.339%,+,0.216%,1.08%,+1.04%,0.3064,0.9759,0.6626,100%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.75,32000,4500,200,+0.699%,0.018%,+0.235%,+,0.248%,0.742%,+0.689%,0.2866,0.9883,0.8091,100%,BREAKS-SIGN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.75,32000,4496,200,+0.201%,0.016%,+0.0729%,+,0.222%,0.299%,+0.197%,0.2574,1.009,0.9803,100%,BREAKS-SIGN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.75,32000,4498,200,-0.231%,0.016%,-0.0916%,−,0.224%,0.322%,-0.225%,0.2271,1.032,0.9741,100%,—
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.75,32000,4501,200,-0.536%,0.014%,-0.232%,−,0.196%,0.571%,-0.52%,0.2003,1.054,0.8976,100%,—
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.75,32000,4501,200,-0.789%,0.013%,-0.373%,−,0.177%,0.809%,-0.762%,0.173,1.081,0.8021,100%,—
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.75,32000,4497,200,-0.982%,0.012%,-0.498%,−,0.168%,0.996%,-0.946%,0.1493,1.106,0.7232,100%,—
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.75,32000,4498,200,-1.17%,0.012%,-0.632%,−,0.164%,1.18%,-1.13%,0.1249,1.136,0.6459,100%,—
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.75,32000,4502,200,-1.42%,0.012%,-0.789%,−,0.167%,1.43%,-1.39%,0.1045,1.161,0.5368,100%,—
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.75,32000,4498,200,-1.78%,0.013%,-0.995%,−,0.18%,1.79%,-1.75%,0.08339,1.191,0.3889,100%,—
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.75,32000,4506,200,-2.29%,0.014%,-1.26%,−,0.191%,2.29%,-2.26%,0.06679,1.214,0.2582,100%,—
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.75,32000,4500,200,-3.03%,0.017%,-1.6%,−,0.246%,3.04%,-3.02%,0.04987,1.247,0.1563,100%,—
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.75,32000,4502,200,-3.2%,0.019%,-1.68%,−,0.262%,3.21%,-3.18%,0.04714,1.256,0.1442,100%,—
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.75,32000,4500,200,-3.36%,0.018%,-1.75%,−,0.254%,3.37%,-3.35%,0.04529,1.253,0.1268,100%,—
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.5,2000,125,400,+116%,0.35%,+62.9%,+,6.98%,116%,+71.9%,0.1105,0.5709,0.1166,0%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.5,2000,125,400,+113%,0.36%,+60.9%,+,7.25%,114%,+71.2%,0.1129,0.5349,0.1193,0%,—
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.5,2000,125,400,+110%,0.39%,+58.6%,+,7.77%,111%,+70%,0.1146,0.4932,0.1269,0%,—
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.5,2000,125,400,+109%,0.35%,+57.5%,+,7.06%,109%,+68.9%,0.1114,0.4365,0.1258,0%,—
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.5,2000,125,400,+107%,0.35%,+56.1%,+,6.92%,107%,+67.5%,0.1152,0.4218,0.1308,0%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.5,2000,125,400,+102%,0.35%,+53.8%,+,6.92%,103%,+64.5%,0.1127,0.3573,0.1349,0%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.5,2000,125,400,+98.1%,0.35%,+51.5%,+,7%,98.3%,+60.8%,0.1109,0.3094,0.1374,0%,—
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.5,2000,125,400,+93.8%,0.35%,+49.5%,+,7.04%,94%,+57.6%,0.1096,0.2726,0.1477,0%,—
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.5,2000,125,400,+90.3%,0.32%,+48.3%,+,6.32%,90.6%,+54.7%,0.1057,0.2371,0.1495,0%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.5,2000,125,400,+85.6%,0.33%,+46.2%,+,6.55%,85.8%,+50.7%,0.1092,0.2229,0.1559,0%,—
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.5,2000,125,400,+84.1%,0.34%,+45.6%,+,6.9%,84.4%,+49.8%,0.1063,0.2147,0.1558,0%,BREAKS-SIGN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.5,2000,125,400,+82.1%,0.33%,+44.9%,+,6.53%,82.4%,+48.1%,0.107,0.2278,0.1605,0%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.5,2000,125,400,+79.5%,0.31%,+44%,+,6.21%,79.8%,+46.6%,0.106,0.2408,0.1631,0%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.5,2000,125,400,+75.6%,0.3%,+42.5%,+,5.97%,75.9%,+44.1%,0.1069,0.2673,0.1666,0%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.5,2000,125,400,+71.1%,0.31%,+40.5%,+,6.22%,71.4%,+41.7%,0.1085,0.3014,0.1797,0%,BREAKS-SIGN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.5,2000,125,400,+67.1%,0.3%,+38.8%,+,6.04%,67.4%,+39.7%,0.1086,0.3393,0.1811,0%,BREAKS-SIGN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.5,2000,125,400,+66.6%,0.32%,+38.6%,+,6.39%,66.9%,+40%,0.1059,0.3374,0.1875,0%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.5,2000,125,400,+64%,0.3%,+37.4%,+,6.1%,64.3%,+39.2%,0.1082,0.3733,0.1922,0%,BREAKS-SIGN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.5,2000,125,400,+61.1%,0.29%,+36.1%,+,5.71%,61.3%,+39.4%,0.1038,0.4072,0.1973,0%,BREAKS-SIGN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.5,2000,125,400,+56.8%,0.3%,+33.9%,+,6.03%,57.1%,+39.1%,0.1048,0.4762,0.2131,0%,BREAKS-SIGN
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.5,2000,125,400,+53.3%,0.31%,+31.9%,+,6.19%,53.7%,+39.3%,0.1054,0.5549,0.2149,0%,BREAKS-SIGN
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.5,2000,125,400,+49.9%,0.3%,+29.9%,+,6.02%,50.3%,+40.6%,0.1024,0.6399,0.2225,0%,BREAKS-SIGN
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.5,2000,125,400,+47.1%,0.27%,+28.1%,+,5.48%,47.5%,+41.7%,0.1035,0.7665,0.2227,0%,BREAKS-SIGN
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.5,2000,125,400,+42.6%,0.29%,+25.1%,+,5.88%,43%,+41.7%,0.1043,0.9481,0.2485,0%,BREAKS-SIGN
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.5,2000,125,400,+39.9%,0.25%,+23.2%,+,5.08%,40.3%,+43.8%,0.09831,1.092,0.2597,0%,BREAKS-SIGN
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.5,2000,125,400,+34.7%,0.26%,+19.6%,+,5.11%,35.1%,+39.9%,0.09678,1.383,0.2899,0%,BREAKS-SIGN
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.5,2000,125,400,+29.6%,0.24%,+16.2%,+,4.71%,29.9%,+36%,0.09976,1.814,0.3232,0%,BREAKS-SIGN
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.5,2000,125,400,+22.4%,0.22%,+11.8%,+,4.3%,22.8%,+31.7%,0.09505,2.376,0.4147,0%,BREAKS-SIGN
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.5,2000,125,400,+20.4%,0.23%,+10.6%,+,4.66%,20.9%,+29.2%,0.09653,2.571,0.4374,0%,BREAKS-SIGN
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.5,2000,125,400,+19.5%,0.23%,+10.1%,+,4.51%,20%,+28.2%,0.09544,2.641,0.444,0%,BREAKS-SIGN
P1-Prony,w0.03,1.043,1.067,descending,steep,0.03,0.5,2000,125,400,+14.6%,0.21%,+7.35%,+,4.15%,15.2%,+25.1%,0.09425,3.142,0.5259,0%,BREAKS-SIGN
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.5,8000,500,200,+50.9%,0.24%,+18.3%,+,3.37%,51%,+45.4%,0.3311,1.711,0.1529,0%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.5,8000,500,200,+50.1%,0.26%,+17.6%,+,3.7%,50.2%,+45.3%,0.3211,1.521,0.1562,0%,—
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.5,8000,499,200,+48.6%,0.25%,+16.6%,+,3.54%,48.7%,+44.4%,0.313,1.347,0.1615,0%,—
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.5,8000,500,200,+47.5%,0.26%,+15.9%,+,3.69%,47.6%,+43.7%,0.3037,1.19,0.1689,0%,—
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.5,8000,500,200,+45.8%,0.24%,+15.1%,+,3.36%,45.9%,+42.3%,0.3004,1.1,0.1744,0%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.5,8000,500,200,+42.8%,0.23%,+13.8%,+,3.28%,42.9%,+39.6%,0.2936,0.9309,0.1895,0%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.5,8000,500,200,+40.4%,0.24%,+12.9%,+,3.38%,40.6%,+37.2%,0.2754,0.7683,0.2044,0%,—
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.5,8000,499,200,+37.4%,0.22%,+12%,+,3.14%,37.5%,+34.1%,0.267,0.6643,0.2228,0%,—
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.5,8000,499,200,+34.5%,0.23%,+11.2%,+,3.23%,34.6%,+31%,0.2575,0.5777,0.2438,0%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.5,8000,499,200,+31.4%,0.23%,+10.4%,+,3.25%,31.6%,+27.9%,0.2477,0.5058,0.2706,0%,—
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.5,8000,499,200,+30.4%,0.2%,+10.2%,+,2.82%,30.5%,+26.8%,0.2444,0.4938,0.2807,0%,BREAKS-SIGN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.5,8000,500,200,+28.5%,0.22%,+9.7%,+,3.12%,28.7%,+24.9%,0.2407,0.5122,0.2992,0%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.5,8000,499,200,+26.2%,0.23%,+9.13%,+,3.28%,26.4%,+22.6%,0.2357,0.5356,0.3246,0%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.5,8000,500,200,+23.6%,0.24%,+8.58%,+,3.34%,23.8%,+19.9%,0.2291,0.5729,0.3633,0%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.5,8000,500,200,+20.7%,0.23%,+7.87%,+,3.25%,20.9%,+17%,0.2219,0.6165,0.4081,0%,BREAKS-SIGN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.5,8000,499,200,+18.6%,0.26%,+7.56%,+,3.68%,19%,+14.8%,0.2116,0.6612,0.4596,0%,BREAKS-SIGN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.5,8000,500,200,+18%,0.24%,+7.35%,+,3.38%,18.3%,+14.3%,0.209,0.6658,0.4625,0%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.5,8000,500,200,+16.1%,0.24%,+6.78%,+,3.42%,16.5%,+12.5%,0.2073,0.7149,0.5151,0%,BREAKS-SIGN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.5,8000,501,200,+13.2%,0.22%,+5.83%,+,3.1%,13.5%,+10%,0.203,0.796,0.5895,0%,BREAKS-SIGN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.5,8000,500,200,+11.5%,0.21%,+5.43%,+,3%,11.8%,+8.46%,0.1917,0.8712,0.6435,0%,BREAKS-SIGN
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.5,8000,501,200,+9.85%,0.23%,+4.94%,+,3.24%,10.4%,+7.14%,0.184,0.9686,0.7077,0%,BREAKS-SIGN
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.5,8000,501,200,+7.57%,0.19%,+3.98%,+,2.74%,8.05%,+5.52%,0.1738,1.086,0.769,0%,BREAKS-SIGN
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.5,8000,500,200,+6.69%,0.23%,+3.67%,+,3.19%,7.41%,+5.02%,0.1624,1.203,0.797,0%,BREAKS-SIGN
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.5,8000,500,200,+4.14%,0.19%,+2.32%,+,2.62%,4.9%,+3.24%,0.1548,1.407,0.8984,0%,BREAKS-SIGN
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.5,8000,500,200,+2.23%,0.18%,+1.26%,+,2.48%,3.34%,+1.86%,0.1443,1.604,0.9579,0%,BREAKS-SIGN
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.5,8000,500,200,-0.303%,0.17%,-0.17%,−,2.47%,2.49%,-0.227%,0.1324,1.892,0.9764,0%,n.s.
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.5,8000,500,200,-3.38%,0.19%,-1.85%,−,2.73%,4.34%,-3.01%,0.1226,2.228,0.8693,0%,—
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.5,8000,501,200,-7.07%,0.18%,-3.74%,−,2.56%,7.52%,-6.64%,0.1062,2.656,0.6022,0%,—
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.5,8000,500,200,-7.83%,0.19%,-4.11%,−,2.67%,8.27%,-7.4%,0.1023,2.726,0.5492,0%,—
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.5,8000,500,200,-8.44%,0.18%,-4.4%,−,2.59%,8.82%,-8%,0.101,2.796,0.5169,0%,—
P1-Prony,w0.03,1.043,1.067,descending,steep,0.03,0.5,8000,500,200,-11.4%,0.19%,-5.76%,−,2.7%,11.7%,-10.9%,0.09285,3.095,0.4001,0%,—
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.5,32000,2000,200,+14.9%,0.032%,+6.47%,+,0.452%,14.9%,+14.2%,0.3368,1.74,0.1292,41%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.5,32000,2002,200,+14.9%,0.03%,+6.1%,+,0.425%,15%,+14.4%,0.356,1.687,0.1261,56.5%,—
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.5,32000,2000,200,+14.9%,0.032%,+5.7%,+,0.448%,15%,+14.5%,0.3788,1.63,0.1246,71.5%,—
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.5,32000,2001,200,+14.9%,0.037%,+5.33%,+,0.518%,14.9%,+14.5%,0.4019,1.575,0.1241,80.5%,—
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.5,32000,1999,200,+14.7%,0.034%,+5.07%,+,0.487%,14.7%,+14.4%,0.4195,1.535,0.1248,80%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.5,32000,2000,200,+14.1%,0.033%,+4.48%,+,0.463%,14.1%,+13.9%,0.4562,1.447,0.1294,88%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.5,32000,1999,200,+13.3%,0.033%,+3.98%,+,0.466%,13.3%,+13.1%,0.4909,1.37,0.1385,83.5%,—
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.5,32000,1999,200,+12.2%,0.032%,+3.51%,+,0.459%,12.2%,+12%,0.4769,1.187,0.1525,69%,—
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.5,32000,2000,200,+11%,0.03%,+3.11%,+,0.426%,11%,+10.9%,0.4455,0.9994,0.1715,43%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.5,32000,2000,200,+9.59%,0.033%,+2.69%,+,0.469%,9.6%,+9.47%,0.4167,0.8508,0.1993,25%,—
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.5,32000,2002,200,+9.07%,0.03%,+2.55%,+,0.43%,9.09%,+8.96%,0.4064,0.821,0.2115,19.5%,BREAKS-SIGN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.5,32000,2001,200,+8.17%,0.033%,+2.31%,+,0.469%,8.18%,+8.06%,0.3918,0.8335,0.236,14.5%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.5,32000,2001,200,+7.22%,0.032%,+2.07%,+,0.452%,7.23%,+7.11%,0.372,0.8455,0.273,5.5%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.5,32000,2001,200,+5.84%,0.032%,+1.73%,+,0.447%,5.86%,+5.73%,0.3469,0.8672,0.3322,2.5%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.5,32000,2000,200,+4.52%,0.029%,+1.39%,+,0.406%,4.54%,+4.41%,0.3214,0.8928,0.4296,0.5%,BREAKS-SIGN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.5,32000,2001,200,+3.17%,0.028%,+1.03%,+,0.4%,3.19%,+3.07%,0.2962,0.9255,0.5728,0%,BREAKS-SIGN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.5,32000,2001,200,+3%,0.027%,+0.986%,+,0.389%,3.02%,+2.91%,0.2926,0.9319,0.6043,0%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.5,32000,2000,200,+2.23%,0.025%,+0.763%,+,0.349%,2.26%,+2.15%,0.2769,0.955,0.7169,0%,BREAKS-SIGN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.5,32000,2001,200,+1.19%,0.027%,+0.437%,+,0.376%,1.25%,+1.14%,0.2535,0.9943,0.8906,0%,BREAKS-SIGN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.5,32000,2000,200,+0.219%,0.022%,+0.0876%,+,0.318%,0.386%,+0.207%,0.2296,1.044,0.9951,0%,BREAKS-SIGN
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.5,32000,2000,200,-0.478%,0.024%,-0.207%,−,0.339%,0.586%,-0.446%,0.2076,1.093,0.9783,0%,—
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.5,32000,2000,200,-1.08%,0.022%,-0.51%,−,0.308%,1.13%,-1%,0.1836,1.147,0.9134,0%,—
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.5,32000,2000,200,-1.61%,0.023%,-0.813%,−,0.319%,1.64%,-1.48%,0.1631,1.208,0.8332,0%,—
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.5,32000,2000,200,-2.12%,0.023%,-1.13%,−,0.32%,2.14%,-1.95%,0.1409,1.281,0.7459,0.5%,—
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.5,32000,2000,200,-2.63%,0.022%,-1.45%,−,0.318%,2.64%,-2.45%,0.1214,1.349,0.6419,5%,—
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.5,32000,1999,200,-3.43%,0.025%,-1.91%,−,0.351%,3.44%,-3.27%,0.1,1.429,0.4822,62.5%,—
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.5,32000,2000,200,-4.42%,0.029%,-2.43%,−,0.408%,4.44%,-4.29%,0.08265,1.503,0.3508,97.5%,—
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.5,32000,1999,200,-5.95%,0.031%,-3.15%,−,0.435%,5.97%,-5.87%,0.06382,1.596,0.2181,100%,—
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.5,32000,1999,200,-6.36%,0.033%,-3.33%,−,0.471%,6.38%,-6.28%,0.06067,1.616,0.1924,100%,—
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.5,32000,2001,200,-6.6%,0.035%,-3.44%,−,0.489%,6.62%,-6.53%,0.05864,1.623,0.1785,100%,—
P1-Prony,w0.03,1.043,1.067,descending,steep,0.03,0.5,32000,2000,200,-7.88%,0.041%,-3.99%,−,0.579%,7.9%,-7.82%,0.0502,1.673,0.1308,100%,—
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.3,2000,45,400,+121%,0%,+67%,+,0%,121%,+88.5%,0.07477,0.3863,0.4801,0%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.3,2000,45,400,+119%,0%,+65.3%,+,0%,119%,+89%,0.07262,0.3441,0.4986,0%,BREAKDOWN
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.3,2000,45,400,+117%,0%,+63.5%,+,0%,117%,+88.1%,0.07125,0.3067,0.504,0%,BREAKDOWN
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.3,2000,45,400,+114%,0%,+61.7%,+,0%,114%,+87.1%,0.06993,0.2741,0.5121,0%,BREAKDOWN
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.3,2000,45,400,+112%,1.1e-15%,+60.5%,+,2.1e-14%,112%,+85.6%,0.07376,0.27,0.5034,0%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.3,2000,45,400,+108%,0%,+57.9%,+,0%,108%,+82.9%,0.07117,0.2256,0.521,0%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.3,2000,45,400,+104%,0%,+55.6%,+,0%,104%,+80.3%,0.07148,0.1994,0.5253,0%,BREAKDOWN
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.3,2000,45,400,+99.4%,1.1e-15%,+53.5%,+,2.1e-14%,99.4%,+77.8%,0.07018,0.1746,0.5395,0%,BREAKDOWN
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.3,2000,45,400,+95%,1.1e-15%,+51.5%,+,2.1e-14%,95%,+75.1%,0.07116,0.1596,0.5403,0%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.3,2000,45,400,+90.7%,5.3e-16%,+49.7%,+,1.05e-14%,90.7%,+72.8%,0.07106,0.1451,0.548,0%,BREAKDOWN
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.3,2000,45,400,+89.1%,5.3e-16%,+49.1%,+,1.05e-14%,89.1%,+71.3%,0.07263,0.1467,0.5425,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.3,2000,45,400,+86.7%,5.3e-16%,+48.1%,+,1.05e-14%,86.7%,+70.9%,0.07188,0.1529,0.5509,0%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.3,2000,45,400,+83.7%,0%,+46.9%,+,0%,83.7%,+69.8%,0.07317,0.1663,0.5522,0%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.3,2000,45,400,+79.7%,0%,+45.2%,+,0%,79.7%,+69.5%,0.07366,0.1841,0.5545,0%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.3,2000,45,400,+75.7%,0%,+43.6%,+,0%,75.7%,+71.5%,0.07027,0.1952,0.5773,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.3,2000,45,400,+71.7%,5.3e-16%,+41.8%,+,1.05e-14%,71.7%,+72.9%,0.07097,0.2218,0.5801,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.3,2000,45,400,+71.1%,5.3e-16%,+41.5%,+,1.05e-14%,71.1%,+72.3%,0.07311,0.2329,0.5734,0%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.3,2000,45,400,+68.6%,5.3e-16%,+40.4%,+,1.05e-14%,68.6%,+74.6%,0.07035,0.2426,0.5896,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.3,2000,45,400,+65%,5.3e-16%,+38.6%,+,1.05e-14%,65%,+78.1%,0.07238,0.2838,0.5874,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.3,2000,45,400,+61.2%,0%,+36.7%,+,0%,61.2%,+85.5%,0.07302,0.3319,0.6002,0%,BREAKS-SIGN
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.3,2000,45,400,+57.8%,0%,+34.7%,+,0%,57.8%,+94.4%,0.06968,0.3667,0.6149,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.3,2000,45,400,+54.1%,0%,+32.5%,+,0%,54.1%,+104%,0.07068,0.4417,0.6213,0%,BREAKS-SIGN
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.3,2000,45,400,+50.7%,0%,+30.3%,+,0%,50.7%,+109%,0.07172,0.5313,0.6326,0%,BREAKS-SIGN
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.3,2000,45,400,+46.7%,2.6e-16%,+27.6%,+,5.26e-15%,46.7%,+116%,0.07112,0.6466,0.654,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.3,2000,45,400,+42.8%,7.9e-16%,+24.8%,+,1.58e-14%,42.8%,+122%,0.06943,0.7715,0.6786,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.3,2000,45,400,+37.8%,2.6e-16%,+21.3%,+,5.26e-15%,37.8%,+123%,0.0707,1.01,0.6985,0%,BREAKS-SIGN
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.3,2000,45,400,+32.5%,2.6e-16%,+17.8%,+,5.26e-15%,32.5%,+120%,0.06962,1.266,0.7286,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.3,2000,45,400,+24.8%,2.6e-16%,+13%,+,5.26e-15%,24.8%,+112%,0.07168,1.792,0.7714,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.3,2000,45,400,+23.1%,3.9e-16%,+12%,+,7.89e-15%,23.1%,+111%,0.07247,1.93,0.7848,0%,BREAKS-SIGN
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.3,2000,45,400,+22.1%,1.3e-16%,+11.4%,+,2.63e-15%,22.1%,+113%,0.07052,1.952,0.7971,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,w0.03,1.043,1.067,descending,steep,0.03,0.3,2000,45,400,+16.8%,1.3e-16%,+8.44%,+,2.63e-15%,16.8%,+111%,0.06885,2.295,0.8396,0%,BREAKS-SIGN BREAKDOWN
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.3,8000,180,200,+99.7%,0.43%,+50.4%,+,6.04%,99.8%,+65.9%,0.1473,0.7608,0.1402,0%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.3,8000,180,200,+97.9%,0.41%,+49%,+,5.84%,98.1%,+65.4%,0.1439,0.6818,0.1398,0%,—
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.3,8000,180,200,+96.7%,0.45%,+48.2%,+,6.34%,96.9%,+64.8%,0.1403,0.6037,0.1383,0%,—
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.3,8000,180,200,+93.9%,0.41%,+46.4%,+,5.83%,94.1%,+63.1%,0.1403,0.5499,0.1422,0%,—
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.3,8000,180,200,+92.7%,0.45%,+45.8%,+,6.43%,92.9%,+62.1%,0.14,0.5125,0.1444,0%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.3,8000,180,200,+89%,0.45%,+43.9%,+,6.35%,89.2%,+59%,0.1365,0.4327,0.146,0%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.3,8000,180,200,+84.8%,0.43%,+41.9%,+,6.05%,85%,+55.4%,0.1368,0.3817,0.1546,0%,—
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.3,8000,180,200,+80.9%,0.46%,+40.4%,+,6.49%,81.2%,+51.9%,0.1355,0.337,0.1608,0%,—
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.3,8000,180,200,+76.5%,0.43%,+38.5%,+,6.1%,76.7%,+48.2%,0.1338,0.3001,0.1662,0%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.3,8000,180,200,+72.8%,0.42%,+37.3%,+,5.98%,73%,+44.9%,0.1317,0.2688,0.1718,0%,—
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.3,8000,180,200,+70.7%,0.41%,+36.3%,+,5.84%,71%,+43.3%,0.1338,0.2702,0.1794,0%,BREAKS-SIGN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.3,8000,180,200,+68.8%,0.43%,+35.8%,+,6.15%,69.1%,+41.6%,0.1326,0.2822,0.1827,0%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.3,8000,180,200,+65.8%,0.39%,+34.7%,+,5.48%,66%,+39.3%,0.1327,0.3016,0.1895,0%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.3,8000,180,200,+62.5%,0.46%,+33.6%,+,6.46%,62.8%,+36.7%,0.129,0.3226,0.1923,0%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.3,8000,180,200,+58.3%,0.42%,+31.9%,+,5.91%,58.6%,+33.8%,0.1287,0.3575,0.2024,0%,BREAKS-SIGN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.3,8000,180,200,+54.7%,0.4%,+30.6%,+,5.6%,55%,+31.7%,0.1289,0.4027,0.2135,0%,BREAKS-SIGN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.3,8000,180,200,+54%,0.44%,+30.3%,+,6.27%,54.4%,+31.3%,0.1272,0.4053,0.2115,0%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.3,8000,180,200,+52.1%,0.4%,+29.6%,+,5.71%,52.4%,+30.3%,0.1281,0.4416,0.2217,0%,BREAKS-SIGN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.3,8000,180,200,+48.7%,0.41%,+28.1%,+,5.87%,49%,+28.9%,0.1257,0.493,0.2263,0%,BREAKS-SIGN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.3,8000,180,200,+45.5%,0.38%,+26.7%,+,5.4%,45.9%,+28.1%,0.1228,0.5582,0.23,0%,BREAKS-SIGN
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.3,8000,180,200,+42%,0.44%,+24.9%,+,6.22%,42.5%,+27.3%,0.1249,0.6574,0.2523,0%,BREAKS-SIGN
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.3,8000,180,200,+39.2%,0.43%,+23.3%,+,6.04%,39.7%,+27.4%,0.1217,0.7607,0.2574,0%,BREAKS-SIGN
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.3,8000,180,200,+35.4%,0.36%,+21%,+,5.12%,35.8%,+26.4%,0.1237,0.9162,0.2858,0%,BREAKS-SIGN
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.3,8000,180,200,+33%,0.39%,+19.4%,+,5.53%,33.4%,+26.8%,0.1144,1.04,0.277,0%,BREAKS-SIGN
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.3,8000,180,200,+28.9%,0.4%,+16.8%,+,5.68%,29.5%,+24.8%,0.1166,1.295,0.3109,0%,BREAKS-SIGN
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.3,8000,180,200,+24.6%,0.39%,+14%,+,5.58%,25.3%,+22.3%,0.114,1.628,0.3543,0%,BREAKS-SIGN
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.3,8000,180,200,+20.8%,0.39%,+11.5%,+,5.55%,21.6%,+19.7%,0.1103,2.006,0.4013,0%,BREAKS-SIGN
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.3,8000,180,200,+14.9%,0.37%,+7.87%,+,5.18%,15.8%,+14.5%,0.1041,2.602,0.4865,0%,BREAKS-SIGN
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.3,8000,180,200,+12.6%,0.38%,+6.58%,+,5.41%,13.7%,+12.4%,0.1066,2.839,0.567,0%,BREAKS-SIGN
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.3,8000,180,200,+11.2%,0.35%,+5.8%,+,4.95%,12.2%,+10.9%,0.1062,2.939,0.5994,0%,BREAKS-SIGN
P1-Prony,w0.03,1.043,1.067,descending,steep,0.03,0.3,8000,180,200,+7.34%,0.35%,+3.7%,+,4.97%,8.86%,+7.43%,0.1036,3.455,0.7605,0%,BREAKS-SIGN
P1-Prony,s00,0.000,0.000,ascending,shallow,0.1936,0.3,32000,720,200,+39.4%,0.09%,+14.4%,+,1.27%,39.5%,+36.2%,0.4272,2.207,0.1314,0%,boundary
P1-Prony,LO,0.020,0.020,ascending,shallow,0.2111,0.3,32000,720,200,+38.9%,0.096%,+13.7%,+,1.35%,38.9%,+36.2%,0.4147,1.965,0.1348,0%,—
P1-Prony,s01,0.043,0.043,ascending,shallow,0.2323,0.3,32000,720,200,+37.8%,0.083%,+12.8%,+,1.17%,37.8%,+35.6%,0.4007,1.725,0.1391,0%,—
P1-Prony,pairA,0.068,0.065,ascending,shallow,0.2552,0.3,32000,720,200,+36.8%,0.1%,+12.1%,+,1.42%,36.8%,+34.9%,0.3885,1.523,0.1444,0%,—
P1-Prony,s02,0.087,0.081,ascending,shallow,0.2732,0.3,32000,720,200,+35.9%,0.079%,+11.5%,+,1.12%,35.9%,+34.2%,0.3794,1.389,0.1492,0%,—
P1-Prony,s03,0.130,0.114,ascending,shallow,0.3154,0.3,32000,720,200,+33.8%,0.081%,+10.4%,+,1.15%,33.8%,+32.4%,0.3587,1.137,0.1622,0%,—
P1-Prony,s04,0.174,0.145,ascending,shallow,0.3584,0.3,32000,720,200,+31.4%,0.085%,+9.49%,+,1.2%,31.4%,+30.1%,0.342,0.9543,0.1777,0%,—
P1-Prony,s05,0.217,0.174,ascending,shallow,0.4019,0.3,32000,720,200,+28.7%,0.075%,+8.6%,+,1.07%,28.7%,+27.4%,0.3268,0.813,0.1968,0%,—
P1-Prony,s06,0.261,0.201,ascending,shallow,0.4458,0.3,32000,720,200,+25.9%,0.067%,+7.79%,+,0.954%,26%,+24.7%,0.3127,0.7014,0.22,0%,—
P1-Prony,s07,0.304,0.228,ascending,shallow,0.4897,0.3,32000,720,200,+23.3%,0.077%,+7.08%,+,1.09%,23.3%,+22%,0.2988,0.6101,0.2498,0%,—
P1-Prony,w0.495,0.319,0.237,descending,steep,0.495,0.3,32000,720,200,+22.3%,0.078%,+6.84%,+,1.1%,22.4%,+21%,0.294,0.594,0.2614,0%,BREAKS-SIGN
P1-Prony,w0.47,0.344,0.252,descending,steep,0.47,0.3,32000,720,200,+20.7%,0.077%,+6.44%,+,1.09%,20.8%,+19.4%,0.2874,0.6114,0.2825,0%,BREAKS-SIGN
P1-Prony,w0.44,0.374,0.271,descending,steep,0.44,0.3,32000,720,200,+18.8%,0.077%,+5.97%,+,1.09%,18.9%,+17.5%,0.2786,0.6331,0.3124,0%,BREAKS-SIGN
P1-Prony,w0.4,0.414,0.296,descending,steep,0.4,0.3,32000,720,200,+16.2%,0.077%,+5.31%,+,1.09%,16.2%,+14.9%,0.2669,0.6672,0.361,0%,BREAKS-SIGN
P1-Prony,w0.36,0.453,0.322,descending,steep,0.36,0.3,32000,720,200,+13.8%,0.072%,+4.72%,+,1.02%,13.8%,+12.4%,0.2555,0.7097,0.4231,0%,BREAKS-SIGN
P1-Prony,w0.32,0.494,0.351,descending,steep,0.32,0.3,32000,720,200,+11.3%,0.075%,+4.11%,+,1.06%,11.4%,+10%,0.2427,0.7585,0.499,0%,BREAKS-SIGN
P1-Prony,MID,0.500,0.355,descending,steep,0.314,0.3,32000,720,200,+10.9%,0.071%,+3.99%,+,1%,11%,+9.65%,0.2415,0.7692,0.5152,0%,BREAKS-SIGN
P1-Prony,w0.29,0.525,0.374,descending,steep,0.29,0.3,32000,720,200,+9.5%,0.082%,+3.61%,+,1.16%,9.58%,+8.27%,0.2344,0.8084,0.5737,0%,BREAKS-SIGN
P1-Prony,w0.255,0.561,0.404,descending,steep,0.255,0.3,32000,720,200,+7.5%,0.071%,+3.03%,+,1%,7.57%,+6.37%,0.2224,0.8721,0.6679,0%,BREAKS-SIGN
P1-Prony,w0.22,0.599,0.438,descending,steep,0.22,0.3,32000,720,200,+5.55%,0.073%,+2.41%,+,1.03%,5.65%,+4.58%,0.211,0.9593,0.7811,0%,BREAKS-SIGN
P1-Prony,w0.19,0.633,0.473,descending,steep,0.19,0.3,32000,720,200,+3.97%,0.069%,+1.84%,+,0.976%,4.09%,+3.2%,0.1987,1.046,0.8652,0%,BREAKS-SIGN
P1-Prony,w0.16,0.670,0.514,descending,steep,0.16,0.3,32000,719,200,+2.58%,0.075%,+1.28%,+,1.06%,2.79%,+2.04%,0.1856,1.16,0.9389,0%,BREAKS-SIGN
P1-Prony,w0.135,0.704,0.557,descending,steep,0.135,0.3,32000,720,200,+1.2%,0.068%,+0.623%,+,0.962%,1.54%,+0.944%,0.1735,1.285,0.9864,0%,BREAKS-SIGN
P1-Prony,w0.11,0.744,0.611,descending,steep,0.11,0.3,32000,720,200,-0.149%,0.068%,-0.0809%,−,0.965%,0.976%,-0.118%,0.159,1.446,0.9943,0%,—
P1-Prony,w0.09,0.783,0.667,descending,steep,0.09,0.3,32000,720,200,-1.47%,0.069%,-0.813%,−,0.975%,1.76%,-1.22%,0.1456,1.618,0.968,0%,—
P1-Prony,w0.07,0.833,0.743,descending,steep,0.07,0.3,32000,720,200,-3.41%,0.073%,-1.89%,−,1.04%,3.56%,-2.99%,0.13,1.857,0.8417,0%,—
P1-Prony,w0.055,0.886,0.824,descending,steep,0.055,0.3,32000,720,200,-5.4%,0.062%,-2.96%,−,0.882%,5.47%,-4.94%,0.1152,2.094,0.6637,0%,—
P1-Prony,w0.04,0.963,0.943,descending,steep,0.04,0.3,32000,720,200,-8.8%,0.067%,-4.65%,−,0.941%,8.85%,-8.37%,0.09741,2.435,0.4259,0%,—
P1-Prony,HI,0.980,0.969,descending,steep,0.03754,0.3,32000,720,200,-9.6%,0.076%,-5.03%,−,1.08%,9.67%,-9.19%,0.09399,2.504,0.3894,0%,—
P1-Prony,pairB,0.990,0.985,descending,steep,0.03613,0.3,32000,720,200,-10%,0.064%,-5.21%,−,0.898%,10%,-9.6%,0.09174,2.539,0.3647,0%,—
P1-Prony,w0.03,1.043,1.067,descending,steep,0.03,0.3,32000,720,200,-12.5%,0.071%,-6.32%,−,1%,12.5%,-12.1%,0.08231,2.744,0.2742,0%,—


==> anc/csv/per_cell_tube.csv <==
estimator,config,s/arc,branch,c,n,deg,R,cover z=1/2/3,truncated z=1/2/3,ellipse z=1/2/3,r1 [% arc],r2 [% arc],adm. length,truth→spine,truth→point,bias/r1,"bias μ1, μ2","SD μ1, μ2",s_hit 5/25/50/75/95,on ext.,no adm.,verdict z=1/2/3,flags
P1-cluster,s00,0.000,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.583,0.372,93.4%,3%,8.37%,5.84,"+9.01%, +22%","1.58%, 3.1%",-0.033 / -0.027 / -0.021 / -0.016 / -0.008,99.5%,0,fails / fails / fails,boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.605,0.409,92.5%,3.2%,9.02%,6.08,"+8.94%, +22.7%","1.71%, 3.39%",-0.020 / -0.010 / -0.005 / -0.000 / 0.007,75.2%,0,fails / fails / fails,—
P1-cluster,s01,0.043,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.621,0.433,91.6%,3.46%,9.55%,6.36,"+8.83%, +23.4%","1.77%, 3.51%",-0.001 / 0.008 / 0.014 / 0.019 / 0.027,5.5%,0,fails / fails / fails,—
P1-cluster,pairA,0.068,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.575,0.431,90.9%,3.58%,9.8%,7.19,"+8.85%, +24.1%","1.78%, 3.66%",0.024 / 0.030 / 0.036 / 0.041 / 0.048,0.0%,0,fails / fails / fails,—
P1-cluster,s02,0.087,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.581,0.44,90.5%,3.71%,9.89%,7.37,"+8.9%, +24.7%","1.75%, 3.54%",0.040 / 0.048 / 0.053 / 0.059 / 0.066,0.0%,0,fails / fails / fails,—
P1-cluster,s03,0.130,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.602,0.42,89.6%,3.9%,9.47%,7.55,"+8.99%, +25.7%","1.82%, 3.93%",0.084 / 0.090 / 0.095 / 0.100 / 0.108,0.0%,0,fails / fails / fails,—
P1-cluster,s04,0.174,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.66,0.389,88.9%,4.11%,8.51%,7.18,"+8.97%, +26.3%","1.85%, 4.19%",0.127 / 0.135 / 0.140 / 0.144 / 0.150,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s05,0.217,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.614,0.38,88.2%,4.32%,7.45%,8.13,"+9.01%, +27.1%","1.67%, 3.75%",0.173 / 0.180 / 0.184 / 0.188 / 0.195,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s06,0.261,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.668,0.367,88.1%,4.46%,6.12%,7.73,"+9.04%, +27.4%","1.75%, 3.99%",0.221 / 0.227 / 0.231 / 0.235 / 0.240,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s07,0.304,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.673,0.346,87.6%,4.64%,5.27%,7.99,"+8.87%, +27.4%","1.67%, 3.85%",0.268 / 0.273 / 0.277 / 0.281 / 0.286,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.721,0.325,87.6%,4.71%,5.05%,7.61,"+8.95%, +27.7%","1.69%, 4.02%",0.284 / 0.291 / 0.294 / 0.297 / 0.302,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.779,0.34,87.5%,4.86%,5.06%,7.2,"+8.94%, +27.7%","1.78%, 4.24%",0.312 / 0.317 / 0.321 / 0.325 / 0.329,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.787,0.302,87.4%,4.99%,5.43%,7.42,"+9.01%, +28%","1.73%, 4.17%",0.345 / 0.350 / 0.353 / 0.356 / 0.360,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.75,2000,280,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.871,0.284,87.1%,5.18%,6.31%,6.97,"+8.76%, +27.7%","1.81%, 4.44%",0.389 / 0.393 / 0.396 / 0.398 / 0.402,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.88,0.293,87%,5.53%,7.83%,7.38,"+8.99%, +28.4%","1.72%, 4.22%",0.433 / 0.436 / 0.439 / 0.442 / 0.446,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.02,0.281,86.9%,5.73%,9.48%,6.67,"+8.92%, +28.3%","1.87%, 4.68%",0.477 / 0.480 / 0.482 / 0.485 / 0.488,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,MID,0.500,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.01,0.268,86.8%,5.83%,9.68%,6.84,"+9%, +28.6%","1.79%, 4.55%",0.484 / 0.487 / 0.489 / 0.491 / 0.494,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.06,0.248,87%,5.83%,10.8%,6.56,"+8.78%, +28.1%","1.68%, 4.49%",0.510 / 0.513 / 0.515 / 0.517 / 0.520,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.04,0.25,86.9%,6.03%,12.7%,6.94,"+8.78%, +28%","1.67%, 4.33%",0.549 / 0.552 / 0.553 / 0.555 / 0.558,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.2,0.226,86.9%,6.16%,14.4%,6.24,"+8.92%, +28.3%","1.71%, 4.7%",0.589 / 0.591 / 0.593 / 0.594 / 0.596,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.75,2000,281,400,0.0% / 0.0% / 0.2%,0.0% / 0.0% / 0.2%,0.0% / 0.0% / 0.0%,1.26,0.23,87%,6.24%,15.7%,6.06,"+8.99%, +28.5%","1.72%, 4.8%",0.624 / 0.626 / 0.627 / 0.629 / 0.631,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.75,2000,281,400,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.2%,1.29,0.243,87.2%,6.15%,17.4%,5.79,"+9.01%, +28.3%","1.81%, 4.99%",0.661 / 0.663 / 0.664 / 0.666 / 0.667,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.75,2000,281,400,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.2%,1.21,0.21,87.4%,5.83%,19.2%,5.8,"+8.9%, +27.8%","1.69%, 4.79%",0.695 / 0.697 / 0.698 / 0.699 / 0.700,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.75,2000,281,400,0.0% / 0.0% / 5.0%,0.0% / 0.0% / 5.0%,0.0% / 0.0% / 2.8%,1.27,0.224,87.9%,5.37%,21.6%,4.88,"+8.88%, +27.2%","1.87%, 5.42%",0.735 / 0.736 / 0.737 / 0.738 / 0.739,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.75,2000,281,400,0.0% / 0.2% / 8.8%,0.0% / 0.2% / 8.8%,0.0% / 0.0% / 2.8%,1.17,0.212,88.3%,4.74%,24.1%,4.55,"+9.03%, +27.1%","1.81%, 5.49%",0.774 / 0.775 / 0.776 / 0.777 / 0.778,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.75,2000,281,400,0.0% / 2.0% / 23.5%,0.0% / 2.0% / 23.5%,0.0% / 0.0% / 2.2%,1.02,0.207,89.5%,3.74%,28.5%,3.9,"+8.83%, +25.5%","1.78%, 5.63%",0.826 / 0.827 / 0.827 / 0.828 / 0.829,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.75,2000,281,400,0.0% / 4.8% / 34.8%,0.0% / 4.8% / 34.8%,0.0% / 0.5% / 1.0%,0.871,0.202,90.4%,2.92%,33.6%,3.49,"+8.95%, +24.9%","1.9%, 6.02%",0.881 / 0.881 / 0.882 / 0.882 / 0.883,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.75,2000,280,400,0.0% / 4.8% / 30.8%,0.0% / 4.8% / 30.8%,0.0% / 0.0% / 0.2%,0.601,0.204,92.2%,2.04%,42%,3.46,"+8.87%, +23.2%","1.74%, 5.52%",0.963 / 0.963 / 0.963 / 0.964 / 0.965,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,HI,0.980,descending,0.75,2000,281,400,0.2% / 5.0% / 43.0%,0.2% / 5.0% / 43.0%,0.0% / 0.2% / 0.5%,0.614,0.192,92.3%,1.95%,43.8%,3.2,"+8.93%, +23%","1.8%, 5.93%",0.980 / 0.981 / 0.981 / 0.982 / 0.984,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.75,2000,281,400,0.0% / 6.0% / 39.0%,0.0% / 6.0% / 39.0%,0.0% / 0.0% / 0.2%,0.578,0.187,92.6%,1.84%,44.9%,3.24,"+8.84%, +22.6%","1.78%, 5.82%",0.991 / 0.991 / 0.992 / 0.993 / 0.994,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s00,0.000,ascending,0.75,8000,1125,200,0.0% / 20.0% / 73.0%,0.0% / 18.0% / 72.0%,0.0% / 0.0% / 0.0%,0.223,0.082,99.9%,0.552%,1.05%,2.43,"+2.29%, +4.06%","0.576%, 0.792%",-0.002 / 0.001 / 0.003 / 0.005 / 0.008,18.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.75,8000,1126,200,0.0% / 20.0% / 78.0%,0.0% / 20.0% / 78.0%,0.0% / 0.0% / 0.5%,0.23,0.0806,99.7%,0.566%,1.21%,2.36,"+2.26%, +4.2%","0.637%, 0.88%",0.017 / 0.019 / 0.022 / 0.024 / 0.027,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s01,0.043,ascending,0.75,8000,1126,200,0.0% / 2.5% / 62.5%,0.0% / 2.5% / 62.5%,0.0% / 0.0% / 0.0%,0.206,0.0771,99.4%,0.587%,1.4%,2.76,"+2.25%, +4.41%","0.567%, 0.794%",0.039 / 0.042 / 0.044 / 0.046 / 0.048,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairA,0.068,ascending,0.75,8000,1126,200,0.0% / 2.0% / 67.0%,0.0% / 2.0% / 67.0%,0.0% / 0.0% / 0.0%,0.22,0.0887,99.2%,0.609%,1.55%,2.69,"+2.23%, +4.53%","0.639%, 0.919%",0.063 / 0.066 / 0.068 / 0.069 / 0.073,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s02,0.087,ascending,0.75,8000,1125,200,0.0% / 2.0% / 40.0%,0.0% / 2.0% / 40.0%,0.0% / 0.0% / 0.0%,0.203,0.0929,99.1%,0.63%,1.61%,3.02,"+2.24%, +4.63%","0.624%, 0.936%",0.082 / 0.084 / 0.086 / 0.088 / 0.091,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s03,0.130,ascending,0.75,8000,1123,200,0.0% / 0.0% / 12.0%,0.0% / 0.0% / 12.0%,0.0% / 0.0% / 0.0%,0.182,0.0968,98.7%,0.68%,1.66%,3.67,"+2.2%, +4.8%","0.581%, 0.905%",0.125 / 0.127 / 0.129 / 0.130 / 0.133,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s04,0.174,ascending,0.75,8000,1126,200,0.0% / 0.0% / 2.5%,0.0% / 0.0% / 2.5%,0.0% / 0.0% / 0.0%,0.185,0.0925,98.5%,0.749%,1.57%,4.04,"+2.25%, +5.12%","0.631%, 0.994%",0.168 / 0.170 / 0.171 / 0.173 / 0.175,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s05,0.217,ascending,0.75,8000,1125,200,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.0%,0.171,0.0963,98.3%,0.796%,1.4%,4.65,"+2.22%, +5.21%","0.614%, 1.02%",0.211 / 0.213 / 0.215 / 0.216 / 0.218,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s06,0.261,ascending,0.75,8000,1125,200,0.0% / 0.0% / 3.5%,0.0% / 0.0% / 3.5%,0.0% / 0.0% / 0.0%,0.195,0.0889,98.2%,0.84%,1.17%,4.38,"+2.23%, +5.33%","0.703%, 1.2%",0.255 / 0.257 / 0.259 / 0.260 / 0.262,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s07,0.304,ascending,0.75,8000,1125,200,0.0% / 0.0% / 2.0%,0.0% / 0.0% / 2.0%,0.0% / 0.0% / 0.0%,0.187,0.1,98%,0.89%,1.06%,4.85,"+2.19%, +5.38%","0.658%, 1.18%",0.300 / 0.301 / 0.302 / 0.303 / 0.305,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.168,0.101,97.9%,0.936%,1.05%,5.7,"+2.28%, +5.62%","0.593%, 1.06%",0.315 / 0.316 / 0.317 / 0.318 / 0.320,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.75,8000,1124,200,0.0% / 0.0% / 2.0%,0.0% / 0.0% / 2.0%,0.0% / 0.0% / 0.0%,0.2,0.092,97.9%,0.927%,1.03%,4.81,"+2.19%, +5.46%","0.673%, 1.25%",0.340 / 0.341 / 0.342 / 0.343 / 0.345,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.75,8000,1122,200,0.0% / 0.0% / 1.5%,0.0% / 0.0% / 1.5%,0.0% / 0.0% / 0.0%,0.199,0.0884,97.8%,1%,1.17%,5.17,"+2.28%, +5.68%","0.669%, 1.23%",0.370 / 0.371 / 0.372 / 0.373 / 0.375,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.75,8000,1125,200,0.0% / 0.0% / 1.5%,0.0% / 0.0% / 1.5%,0.0% / 0.0% / 0.0%,0.207,0.0894,97.8%,1.05%,1.49%,5.17,"+2.23%, +5.64%","0.627%, 1.23%",0.410 / 0.412 / 0.413 / 0.413 / 0.414,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.75,8000,1126,200,0.0% / 0.0% / 3.0%,0.0% / 0.0% / 3.0%,0.0% / 0.0% / 0.0%,0.224,0.0887,97.8%,1.07%,1.87%,4.97,"+2.22%, +5.62%","0.664%, 1.3%",0.451 / 0.452 / 0.453 / 0.454 / 0.455,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.75,8000,1125,200,0.0% / 0.5% / 4.5%,0.0% / 0.5% / 4.5%,0.0% / 0.0% / 2.0%,0.251,0.0838,97.7%,1.15%,2.39%,4.74,"+2.26%, +5.74%","0.654%, 1.36%",0.492 / 0.493 / 0.494 / 0.494 / 0.495,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,MID,0.500,descending,0.75,8000,1125,200,0.0% / 0.5% / 2.5%,0.0% / 0.5% / 2.5%,0.0% / 0.5% / 1.0%,0.237,0.0773,97.7%,1.17%,2.36%,5.07,"+2.27%, +5.77%","0.616%, 1.28%",0.498 / 0.499 / 0.500 / 0.500 / 0.501,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.75,8000,1125,200,0.0% / 0.5% / 6.5%,0.0% / 0.5% / 6.5%,0.0% / 0.0% / 2.5%,0.265,0.0798,97.8%,1.19%,2.67%,4.64,"+2.28%, +5.78%","0.652%, 1.38%",0.523 / 0.524 / 0.525 / 0.525 / 0.526,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.75,8000,1124,200,0.0% / 0.5% / 3.0%,0.0% / 0.5% / 3.0%,0.0% / 0.0% / 1.5%,0.26,0.0895,97.8%,1.22%,2.89%,4.83,"+2.23%, +5.69%","0.648%, 1.34%",0.560 / 0.561 / 0.561 / 0.562 / 0.563,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.75,8000,1125,200,0.5% / 1.0% / 15.0%,0.5% / 1.0% / 15.0%,0.0% / 1.0% / 14.0%,0.306,0.0819,97.8%,1.21%,3.23%,4.1,"+2.25%, +5.64%","0.647%, 1.44%",0.598 / 0.599 / 0.599 / 0.600 / 0.600,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.75,8000,1124,200,0.0% / 1.5% / 15.5%,0.0% / 1.5% / 15.5%,0.0% / 0.5% / 8.5%,0.313,0.0712,97.9%,1.2%,3.36%,4.02,"+2.3%, +5.69%","0.569%, 1.37%",0.632 / 0.633 / 0.633 / 0.634 / 0.634,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.75,8000,1125,200,0.5% / 8.0% / 37.0%,0.5% / 8.0% / 37.0%,0.5% / 4.5% / 26.0%,0.348,0.0738,98%,1.13%,3.47%,3.39,"+2.22%, +5.47%","0.652%, 1.57%",0.669 / 0.669 / 0.669 / 0.670 / 0.670,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.75,8000,1126,200,3.5% / 19.0% / 58.0%,3.5% / 19.0% / 58.0%,1.0% / 5.5% / 25.0%,0.366,0.0726,98.1%,1.03%,3.66%,2.87,"+2.19%, +5.26%","0.641%, 1.63%",0.702 / 0.703 / 0.703 / 0.704 / 0.704,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.75,8000,1125,200,6.5% / 39.0% / 75.0%,6.5% / 39.0% / 75.0%,0.5% / 4.0% / 23.5%,0.388,0.068,98.3%,0.909%,3.85%,2.37,"+2.26%, +5.27%","0.686%, 1.84%",0.741 / 0.742 / 0.743 / 0.743 / 0.744,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.75,8000,1124,200,10.0% / 39.0% / 79.5%,10.0% / 39.0% / 79.5%,0.0% / 2.5% / 13.5%,0.343,0.0672,98.3%,0.784%,4.06%,2.25,"+2.25%, +5.13%","0.662%, 1.8%",0.780 / 0.781 / 0.781 / 0.782 / 0.783,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.75,8000,1125,200,9.0% / 60.5% / 89.0%,9.0% / 60.5% / 89.0%,0.0% / 0.5% / 4.5%,0.322,0.0668,98.9%,0.565%,4.83%,1.78,"+2.23%, +4.8%","0.658%, 1.93%",0.831 / 0.832 / 0.832 / 0.833 / 0.834,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.75,8000,1125,200,2.5% / 60.0% / 93.0%,2.5% / 60.0% / 93.0%,0.0% / 0.0% / 3.0%,0.26,0.0748,99.3%,0.463%,5.81%,1.75,"+2.23%, +4.43%","0.64%, 1.88%",0.884 / 0.885 / 0.885 / 0.886 / 0.887,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.75,8000,1125,200,0.0% / 45.0% / 96.0%,0.0% / 45.0% / 96.0%,0.0% / 0.0% / 0.0%,0.228,0.0651,99.7%,0.465%,7.37%,1.89,"+2.3%, +4.26%","0.621%, 2.06%",0.963 / 0.963 / 0.963 / 0.963 / 0.964,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,HI,0.980,descending,0.75,8000,1127,200,0.0% / 46.5% / 96.0%,0.0% / 46.5% / 96.0%,0.0% / 0.0% / 0.0%,0.225,0.0671,99.7%,0.461%,7.51%,1.88,"+2.27%, +4.19%","0.681%, 2.22%",0.980 / 0.980 / 0.980 / 0.980 / 0.980,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.75,8000,1126,200,0.0% / 35.0% / 94.0%,0.0% / 35.0% / 94.0%,0.0% / 0.0% / 0.0%,0.21,0.0703,99.8%,0.452%,7.63%,2,"+2.24%, +4.04%","0.637%, 2.1%",0.990 / 0.990 / 0.990 / 0.990 / 0.991,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,s00,0.000,ascending,0.75,32000,4499,200,27.0% / 76.5% / 96.5%,24.5% / 74.5% / 96.0%,0.5% / 4.0% / 20.5%,0.121,0.0211,100%,0.18%,0.234%,1.33,"+0.585%, +0.879%","0.284%, 0.319%",-0.001 / 0.001 / 0.002 / 0.003 / 0.004,16.5%,0,"fails / fails / covers, informative",boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.75,32000,4500,200,25.5% / 72.0% / 94.5%,25.5% / 72.0% / 94.5%,0.0% / 3.0% / 22.5%,0.106,0.0207,100%,0.151%,0.239%,1.46,"+0.572%, +0.883%","0.264%, 0.312%",0.019 / 0.021 / 0.022 / 0.022 / 0.024,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,s01,0.043,ascending,0.75,32000,4499,200,28.5% / 73.0% / 95.5%,28.5% / 73.0% / 95.5%,0.0% / 3.0% / 26.5%,0.116,0.0218,100%,0.175%,0.249%,1.41,"+0.602%, +0.934%","0.3%, 0.363%",0.043 / 0.044 / 0.045 / 0.046 / 0.048,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,pairA,0.068,ascending,0.75,32000,4500,200,22.5% / 66.5% / 97.0%,22.5% / 66.5% / 97.0%,0.0% / 8.0% / 38.0%,0.113,0.0229,100%,0.186%,0.267%,1.48,"+0.611%, +0.951%","0.308%, 0.388%",0.067 / 0.069 / 0.070 / 0.071 / 0.072,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,s02,0.087,ascending,0.75,32000,4501,200,21.5% / 66.0% / 93.0%,21.5% / 66.0% / 93.0%,0.5% / 10.5% / 41.0%,0.0965,0.0233,100%,0.146%,0.267%,1.57,"+0.562%, +0.903%","0.277%, 0.367%",0.086 / 0.087 / 0.088 / 0.089 / 0.090,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,s03,0.130,ascending,0.75,32000,4502,200,28.0% / 73.5% / 95.5%,28.0% / 73.5% / 95.5%,1.0% / 16.0% / 51.0%,0.101,0.0246,100%,0.145%,0.294%,1.4,"+0.531%, +0.887%","0.31%, 0.426%",0.129 / 0.131 / 0.132 / 0.132 / 0.134,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,s04,0.174,ascending,0.75,32000,4503,200,21.5% / 64.5% / 92.0%,21.5% / 64.5% / 92.0%,1.5% / 17.5% / 51.0%,0.0925,0.0253,100%,0.155%,0.274%,1.66,"+0.568%, +0.963%","0.305%, 0.441%",0.173 / 0.174 / 0.175 / 0.176 / 0.177,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,s05,0.217,ascending,0.75,32000,4499,200,15.5% / 51.0% / 89.0%,15.5% / 51.0% / 89.0%,2.5% / 19.5% / 61.0%,0.0875,0.0265,100%,0.174%,0.277%,1.87,"+0.598%, +1.02%","0.303%, 0.46%",0.217 / 0.218 / 0.219 / 0.219 / 0.220,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,s06,0.261,ascending,0.75,32000,4501,200,13.5% / 54.5% / 84.5%,13.5% / 54.5% / 84.5%,2.5% / 22.5% / 53.5%,0.0846,0.0251,100%,0.16%,0.266%,1.93,"+0.589%, +1.02%","0.299%, 0.462%",0.261 / 0.261 / 0.262 / 0.263 / 0.263,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,s07,0.304,ascending,0.75,32000,4501,200,10.5% / 43.5% / 79.5%,10.5% / 43.5% / 79.5%,7.0% / 24.0% / 63.0%,0.0759,0.0263,100%,0.164%,0.264%,2.14,"+0.571%, +1.02%","0.273%, 0.452%",0.304 / 0.305 / 0.305 / 0.306 / 0.306,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.75,32000,4500,200,14.5% / 56.0% / 87.5%,14.5% / 56.0% / 87.5%,8.0% / 42.0% / 80.5%,0.0838,0.0258,100%,0.156%,0.243%,1.88,"+0.549%, +0.981%","0.299%, 0.51%",0.319 / 0.320 / 0.320 / 0.321 / 0.321,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.75,32000,4503,200,17.0% / 52.5% / 88.0%,17.0% / 52.5% / 88.0%,9.0% / 42.5% / 81.0%,0.0911,0.0267,99.9%,0.174%,0.262%,1.8,"+0.566%, +1.02%","0.323%, 0.554%",0.344 / 0.345 / 0.345 / 0.345 / 0.346,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.75,32000,4500,200,18.5% / 52.5% / 88.5%,18.5% / 52.5% / 88.5%,10.5% / 42.5% / 83.5%,0.0864,0.0257,99.9%,0.168%,0.235%,1.86,"+0.543%, +0.988%","0.297%, 0.529%",0.374 / 0.374 / 0.375 / 0.375 / 0.376,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.75,32000,4499,200,19.0% / 54.5% / 87.0%,19.0% / 54.5% / 87.0%,10.0% / 46.0% / 80.5%,0.0856,0.0269,100%,0.159%,0.233%,1.86,"+0.535%, +0.965%","0.284%, 0.518%",0.414 / 0.414 / 0.414 / 0.415 / 0.415,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.75,32000,4498,200,16.0% / 51.5% / 87.5%,16.0% / 51.5% / 87.5%,11.0% / 43.0% / 82.0%,0.092,0.0252,99.9%,0.175%,0.3%,1.86,"+0.56%, +1.02%","0.293%, 0.546%",0.453 / 0.454 / 0.454 / 0.455 / 0.455,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.75,32000,4504,200,23.5% / 62.5% / 88.0%,23.5% / 62.5% / 88.0%,7.5% / 40.0% / 76.0%,0.0972,0.0263,99.9%,0.155%,0.274%,1.66,"+0.533%, +0.959%","0.284%, 0.554%",0.494 / 0.494 / 0.495 / 0.495 / 0.495,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,MID,0.500,descending,0.75,32000,4499,200,23.0% / 60.0% / 88.5%,23.0% / 60.0% / 88.5%,9.5% / 34.5% / 72.5%,0.0953,0.0243,99.9%,0.166%,0.29%,1.76,"+0.551%, +0.994%","0.277%, 0.542%",0.500 / 0.501 / 0.501 / 0.501 / 0.501,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.75,32000,4500,200,28.0% / 67.0% / 92.5%,28.0% / 67.0% / 92.5%,7.5% / 31.0% / 69.0%,0.109,0.024,99.9%,0.169%,0.354%,1.57,"+0.557%, +1.01%","0.297%, 0.598%",0.525 / 0.525 / 0.525 / 0.526 / 0.526,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.75,32000,4496,200,26.5% / 67.0% / 94.0%,26.5% / 67.0% / 94.0%,3.0% / 18.0% / 55.0%,0.114,0.0235,99.9%,0.175%,0.399%,1.53,"+0.575%, +1.03%","0.288%, 0.601%",0.561 / 0.562 / 0.562 / 0.562 / 0.562,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.75,32000,4498,200,37.0% / 80.0% / 98.0%,37.0% / 80.0% / 98.0%,0.5% / 10.0% / 37.5%,0.133,0.022,100%,0.169%,0.384%,1.22,"+0.563%, +0.985%","0.316%, 0.678%",0.599 / 0.600 / 0.600 / 0.600 / 0.600,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.75,32000,4501,200,33.0% / 78.0% / 98.0%,33.0% / 78.0% / 98.0%,0.0% / 2.0% / 13.5%,0.132,0.0206,100%,0.177%,0.398%,1.3,"+0.606%, +1.06%","0.285%, 0.642%",0.633 / 0.634 / 0.634 / 0.634 / 0.634,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.75,32000,4501,200,38.0% / 85.0% / 99.0%,38.0% / 85.0% / 99.0%,0.0% / 0.5% / 8.0%,0.142,0.021,100%,0.167%,0.382%,1.03,"+0.567%, +0.967%","0.287%, 0.675%",0.670 / 0.670 / 0.670 / 0.670 / 0.671,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.75,32000,4497,200,45.0% / 92.0% / 100.0%,45.0% / 92.0% / 100.0%,0.0% / 0.0% / 3.0%,0.151,0.0206,100%,0.162%,0.373%,0.852,"+0.554%, +0.904%","0.299%, 0.729%",0.704 / 0.704 / 0.704 / 0.705 / 0.705,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.75,32000,4498,200,47.0% / 89.5% / 99.5%,47.0% / 89.5% / 99.5%,0.0% / 0.0% / 0.5%,0.149,0.0197,100%,0.155%,0.383%,0.859,"+0.579%, +0.954%","0.288%, 0.745%",0.743 / 0.744 / 0.744 / 0.744 / 0.745,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.75,32000,4502,200,48.0% / 92.0% / 99.5%,48.0% / 92.0% / 99.5%,0.0% / 0.0% / 0.0%,0.149,0.019,100%,0.151%,0.377%,0.771,"+0.55%, +0.844%","0.294%, 0.807%",0.782 / 0.783 / 0.783 / 0.783 / 0.784,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.75,32000,4498,200,38.0% / 91.5% / 100.0%,38.0% / 91.5% / 100.0%,0.0% / 0.0% / 0.0%,0.143,0.0188,100%,0.155%,0.379%,0.813,"+0.561%, +0.849%","0.3%, 0.885%",0.833 / 0.833 / 0.834 / 0.834 / 0.834,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.75,32000,4506,200,14.5% / 92.5% / 99.5%,14.5% / 92.5% / 99.5%,0.0% / 0.0% / 0.5%,0.12,0.02,100%,0.152%,0.367%,1,"+0.537%, +0.735%","0.287%, 0.882%",0.885 / 0.886 / 0.886 / 0.886 / 0.887,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.75,32000,4500,200,5.0% / 88.5% / 100.0%,5.0% / 88.5% / 100.0%,0.0% / 0.0% / 0.0%,0.102,0.0185,100%,0.146%,0.315%,1.16,"+0.566%, +0.845%","0.284%, 0.951%",0.963 / 0.963 / 0.963 / 0.963 / 0.963,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,HI,0.980,descending,0.75,32000,4502,200,5.0% / 88.0% / 100.0%,5.0% / 88.0% / 100.0%,0.0% / 0.0% / 0.0%,0.101,0.0181,100%,0.143%,0.27%,1.15,"+0.571%, +0.884%","0.269%, 0.959%",0.980 / 0.980 / 0.980 / 0.980 / 0.980,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.75,32000,4500,200,2.5% / 86.0% / 99.0%,2.5% / 86.0% / 99.0%,0.0% / 0.0% / 0.0%,0.0892,0.0183,100%,0.143%,0.291%,1.36,"+0.54%, +0.732%","0.252%, 0.883%",0.990 / 0.990 / 0.990 / 0.990 / 0.990,0.0%,0,"fails / covers, informative / covers, informative",ELLIPTICAL
P1-cluster,s00,0.000,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.69,0.41,94.7%,10.7%,30%,9.47,"+19.8%, +68.6%","2.39%, 7.16%",-0.128 / -0.115 / -0.107 / -0.100 / -0.091,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.66,0.412,94.2%,10.7%,29.4%,9.66,"+19.8%, +69.1%","2.27%, 6.91%",-0.115 / -0.100 / -0.093 / -0.086 / -0.075,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s01,0.043,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.71,0.474,94.1%,10.6%,27.9%,9.18,"+19.6%, +69%","2.6%, 7.63%",-0.093 / -0.081 / -0.073 / -0.065 / -0.054,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairA,0.068,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.68,0.444,93.6%,10.7%,26.9%,9.36,"+19.7%, +69.9%","2.5%, 7.56%",-0.073 / -0.061 / -0.053 / -0.045 / -0.036,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s02,0.087,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.71,0.455,93.8%,10.5%,25.7%,9.04,"+19.8%, +70%","2.45%, 7.57%",-0.057 / -0.044 / -0.036 / -0.028 / -0.018,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s03,0.130,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.55,0.44,93.1%,10.6%,23.2%,9.81,"+19.7%, +70.6%","2.27%, 7.02%",-0.017 / -0.005 / 0.003 / 0.010 / 0.019,42.5%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s04,0.174,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.53,0.441,92.9%,10.6%,20.5%,9.81,"+19.6%, +70.5%","2.42%, 7.38%",0.025 / 0.036 / 0.043 / 0.049 / 0.058,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s05,0.217,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.68,0.43,92.8%,10.7%,17.9%,8.99,"+19.6%, +71.2%","2.35%, 7.7%",0.063 / 0.076 / 0.084 / 0.090 / 0.100,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s06,0.261,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.64,0.413,92.4%,11%,15.9%,9.34,"+19.7%, +71.6%","2.32%, 7.55%",0.108 / 0.118 / 0.125 / 0.131 / 0.143,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s07,0.304,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.5,0.423,92.6%,11.1%,13.3%,10.2,"+19.5%, +70.8%","2.31%, 7.06%",0.153 / 0.163 / 0.168 / 0.174 / 0.182,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.74,0.408,92.6%,11.3%,13%,9.03,"+19.7%, +71.6%","2.41%, 7.88%",0.166 / 0.175 / 0.183 / 0.189 / 0.197,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.66,0.413,92.5%,11.5%,12.2%,9.65,"+19.8%, +72.1%","2.35%, 7.48%",0.191 / 0.200 / 0.207 / 0.212 / 0.220,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.86,0.396,92%,11.9%,12.2%,9,"+20%, +73.2%","2.49%, 8.14%",0.219 / 0.228 / 0.234 / 0.239 / 0.247,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.94,0.381,92.2%,12.1%,12.3%,8.84,"+19.7%, +72.1%","2.52%, 8.22%",0.258 / 0.267 / 0.272 / 0.278 / 0.286,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.96,0.377,92.3%,12.5%,13.4%,9.1,"+19.8%, +72.2%","2.42%, 7.92%",0.298 / 0.306 / 0.311 / 0.316 / 0.324,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.05,0.339,92.3%,12.8%,15.1%,9.08,"+19.6%, +71.8%","2.4%, 7.93%",0.336 / 0.344 / 0.348 / 0.353 / 0.360,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,MID,0.500,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.96,0.34,92.3%,12.9%,15.4%,9.55,"+19.6%, +71.7%","2.35%, 7.59%",0.343 / 0.350 / 0.354 / 0.359 / 0.365,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.24,0.333,92.1%,13.1%,16.6%,8.67,"+19.6%, +72.2%","2.52%, 8.37%",0.365 / 0.372 / 0.377 / 0.380 / 0.387,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.21,0.344,92.4%,13.4%,18.9%,9.05,"+19.5%, +71.6%","2.41%, 7.91%",0.399 / 0.406 / 0.410 / 0.415 / 0.420,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.41,0.31,92.3%,13.7%,21.2%,8.6,"+19.5%, +71.6%","2.38%, 8.18%",0.432 / 0.440 / 0.443 / 0.447 / 0.453,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.54,0.332,92.3%,13.9%,23.4%,8.32,"+19.7%, +72.1%","2.65%, 8.72%",0.464 / 0.469 / 0.474 / 0.477 / 0.482,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.36,0.303,92.4%,13.7%,25.8%,8.81,"+19.5%, +71.3%","2.39%, 8%",0.496 / 0.501 / 0.505 / 0.508 / 0.512,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.44,0.287,92.6%,13.4%,27.9%,8.23,"+19.6%, +71.6%","2.45%, 8.48%",0.524 / 0.530 / 0.534 / 0.537 / 0.541,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.25,0.285,92.7%,12.7%,30.3%,8.1,"+19.5%, +70.9%","2.4%, 8.41%",0.559 / 0.563 / 0.567 / 0.570 / 0.574,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.06,0.28,92.6%,12%,32.5%,7.92,"+19.9%, +72%","2.43%, 8.62%",0.591 / 0.596 / 0.598 / 0.601 / 0.606,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.6,0.271,93.2%,10.5%,36%,8.17,"+19.6%, +70.4%","2.38%, 8.25%",0.635 / 0.639 / 0.641 / 0.644 / 0.646,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.4,0.285,93.7%,9.02%,39.5%,7.44,"+19.6%, +69.7%","2.54%, 8.87%",0.680 / 0.684 / 0.687 / 0.689 / 0.692,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.994,0.26,94.1%,7.02%,44.9%,7.58,"+19.5%, +68.9%","2.36%, 8.43%",0.752 / 0.755 / 0.757 / 0.759 / 0.761,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,HI,0.980,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.907,0.286,94.1%,6.65%,45.9%,7.83,"+19.7%, +69.3%","2.41%, 8.3%",0.768 / 0.770 / 0.772 / 0.774 / 0.777,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.863,0.276,94.2%,6.47%,46.7%,7.89,"+19.7%, +69%","2.4%, 8.26%",0.778 / 0.780 / 0.782 / 0.784 / 0.786,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.03,1.043,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.767,0.278,94.5%,5.44%,50.6%,7.37,"+19.8%, +68.9%","2.49%, 8.74%",0.830 / 0.832 / 0.834 / 0.835 / 0.837,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s00,0.000,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.235,0.134,119%,1.39%,4.08%,6.09,"+5%, +10.8%","0.759%, 1.21%",-0.008 / -0.006 / -0.004 / -0.002 / 0.001,91.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.229,0.142,118%,1.49%,4.54%,6.89,"+5.07%, +11.4%","0.701%, 1.17%",0.006 / 0.009 / 0.010 / 0.012 / 0.015,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s01,0.043,ascending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.24,0.152,118%,1.64%,5.09%,7.21,"+4.97%, +11.8%","0.748%, 1.25%",0.023 / 0.025 / 0.027 / 0.029 / 0.032,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairA,0.068,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.231,0.159,117%,1.79%,5.37%,8.25,"+5.05%, +12.5%","0.753%, 1.29%",0.041 / 0.043 / 0.045 / 0.047 / 0.050,0.0%,0,fails / fails / fails,—
P1-cluster,s02,0.087,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.226,0.17,116%,1.89%,5.49%,8.87,"+5.03%, +12.7%","0.792%, 1.39%",0.055 / 0.057 / 0.060 / 0.062 / 0.064,0.0%,0,fails / fails / fails,—
P1-cluster,s03,0.130,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.219,0.188,116%,2.03%,5.48%,10.1,"+5.11%, +13.5%","0.826%, 1.52%",0.089 / 0.092 / 0.094 / 0.096 / 0.098,0.0%,0,fails / fails / fails,—
P1-cluster,s04,0.174,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.215,0.175,115%,2.2%,4.99%,11,"+5.05%, +13.9%","0.804%, 1.5%",0.125 / 0.127 / 0.128 / 0.130 / 0.132,0.0%,0,fails / fails / fails,—
P1-cluster,s05,0.217,ascending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.191,0.173,115%,2.32%,4.35%,13,"+5%, +14.1%","0.697%, 1.29%",0.160 / 0.162 / 0.164 / 0.166 / 0.168,0.0%,0,fails / fails / fails,—
P1-cluster,s06,0.261,ascending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.209,0.15,115%,2.43%,3.4%,12.6,"+4.98%, +14.4%","0.707%, 1.38%",0.197 / 0.199 / 0.200 / 0.202 / 0.204,0.0%,0,fails / fails / fails,—
P1-cluster,s07,0.304,ascending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.223,0.14,114%,2.56%,2.76%,12.4,"+4.99%, +14.6%","0.715%, 1.42%",0.234 / 0.236 / 0.237 / 0.238 / 0.240,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.251,0.138,114%,2.64%,2.73%,11.3,"+5.01%, +14.8%","0.726%, 1.54%",0.247 / 0.248 / 0.250 / 0.251 / 0.253,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.255,0.128,114%,2.71%,2.83%,11.6,"+5.11%, +15%","0.707%, 1.51%",0.268 / 0.270 / 0.271 / 0.272 / 0.273,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.263,0.137,114%,2.77%,3.2%,11.5,"+5%, +14.9%","0.736%, 1.54%",0.293 / 0.295 / 0.296 / 0.297 / 0.299,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.286,0.123,114%,2.93%,4.33%,11.2,"+5.08%, +15.1%","0.713%, 1.56%",0.327 / 0.329 / 0.330 / 0.331 / 0.332,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.308,0.117,114%,3.07%,5.66%,10.8,"+5.01%, +15.1%","0.734%, 1.62%",0.361 / 0.363 / 0.364 / 0.365 / 0.366,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.341,0.119,114%,3.21%,7%,10.3,"+5.05%, +15.2%","0.724%, 1.66%",0.395 / 0.397 / 0.398 / 0.399 / 0.400,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,MID,0.500,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.386,0.111,114%,3.21%,7.25%,9.13,"+4.98%, +15%","0.819%, 1.9%",0.401 / 0.402 / 0.403 / 0.404 / 0.405,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.364,0.114,114%,3.31%,8.1%,10,"+5.05%, +15.2%","0.782%, 1.77%",0.422 / 0.423 / 0.423 / 0.424 / 0.426,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.5,8000,501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.405,0.107,114%,3.37%,9.48%,9.26,"+5.08%, +15.2%","0.782%, 1.84%",0.452 / 0.453 / 0.454 / 0.455 / 0.456,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.4,0.107,114%,3.42%,10.7%,9.52,"+5.02%, +15%","0.705%, 1.7%",0.483 / 0.485 / 0.486 / 0.486 / 0.488,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.5,8000,501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.456,0.0977,114%,3.5%,11.8%,8.49,"+5.16%, +15.2%","0.774%, 1.93%",0.511 / 0.513 / 0.513 / 0.514 / 0.515,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.5,8000,501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.498,0.0991,115%,3.26%,13.2%,7.16,"+4.95%, +14.4%","0.799%, 2.06%",0.541 / 0.543 / 0.544 / 0.545 / 0.546,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.522,0.0825,115%,3.07%,14.4%,6.45,"+5.01%, +14.3%","0.764%, 2.14%",0.568 / 0.570 / 0.571 / 0.572 / 0.574,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.486,0.0881,115%,2.68%,16.3%,5.92,"+5.09%, +14%","0.732%, 2.1%",0.601 / 0.603 / 0.604 / 0.605 / 0.607,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.401,0.0915,116%,2.15%,18.8%,5.6,"+4.93%, +12.9%","0.703%, 1.97%",0.634 / 0.636 / 0.637 / 0.638 / 0.640,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.5,8000,500,200,0.0% / 1.0% / 17.5%,0.0% / 1.0% / 17.5%,0.0% / 0.0% / 0.0%,0.41,0.0951,117%,1.57%,22.9%,3.94,"+5.05%, +12.2%","0.752%, 2.29%",0.676 / 0.679 / 0.680 / 0.682 / 0.685,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.5,8000,500,200,0.0% / 5.5% / 46.5%,0.0% / 5.5% / 46.5%,0.0% / 0.0% / 0.0%,0.379,0.0867,118%,1.15%,28.5%,3.02,"+5.07%, +11.1%","0.747%, 2.48%",0.722 / 0.725 / 0.727 / 0.729 / 0.731,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.5,8000,501,200,0.0% / 0.0% / 7.5%,0.0% / 0.0% / 7.5%,0.0% / 0.0% / 0.0%,0.281,0.0798,121%,0.98%,39.2%,3.38,"+5.03%, +9.08%","0.763%, 2.53%",0.791 / 0.794 / 0.795 / 0.797 / 0.798,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,HI,0.980,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.256,0.0856,122%,0.998%,42%,3.75,"+4.99%, +8.57%","0.77%, 2.49%",0.805 / 0.808 / 0.810 / 0.811 / 0.813,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.247,0.0828,122%,1.03%,42.9%,4.01,"+5.08%, +8.54%","0.785%, 2.52%",0.815 / 0.817 / 0.819 / 0.820 / 0.822,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.03,1.043,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.202,0.0823,123%,1.11%,49.9%,5.31,"+5.12%, +7.71%","0.786%, 2.49%",0.860 / 0.862 / 0.863 / 0.864 / 0.866,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s00,0.000,ascending,0.5,32000,2000,200,0.0% / 22.5% / 65.0%,0.0% / 22.0% / 65.0%,0.0% / 0.0% / 0.0%,0.125,0.0302,121%,0.323%,0.522%,2.6,"+1.27%, +2.02%","0.317%, 0.391%",0.000 / 0.001 / 0.003 / 0.004 / 0.005,4.5%,0,fails / fails / fails,boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.5,32000,2002,200,0.0% / 11.5% / 62.5%,0.0% / 11.5% / 62.5%,0.0% / 0.0% / 0.0%,0.118,0.0294,121%,0.335%,0.577%,2.77,"+1.3%, +2.14%","0.309%, 0.39%",0.017 / 0.018 / 0.019 / 0.020 / 0.021,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s01,0.043,ascending,0.5,32000,2000,200,0.0% / 4.5% / 47.0%,0.0% / 4.5% / 47.0%,0.0% / 0.0% / 0.0%,0.108,0.031,121%,0.33%,0.636%,2.99,"+1.29%, +2.21%","0.302%, 0.404%",0.036 / 0.037 / 0.038 / 0.038 / 0.040,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairA,0.068,ascending,0.5,32000,2001,200,0.0% / 5.5% / 47.5%,0.0% / 5.5% / 47.5%,0.0% / 0.0% / 0.0%,0.104,0.0328,121%,0.322%,0.709%,3.03,"+1.27%, +2.25%","0.316%, 0.444%",0.056 / 0.057 / 0.058 / 0.058 / 0.059,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s02,0.087,ascending,0.5,32000,1999,200,0.0% / 6.5% / 60.0%,0.0% / 6.5% / 60.0%,0.0% / 0.0% / 0.0%,0.113,0.0321,121%,0.316%,0.768%,2.77,"+1.23%, +2.27%","0.326%, 0.439%",0.070 / 0.072 / 0.073 / 0.074 / 0.075,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s03,0.130,ascending,0.5,32000,2000,200,0.0% / 1.0% / 17.5%,0.0% / 1.0% / 17.5%,0.0% / 0.0% / 0.0%,0.0927,0.039,121%,0.343%,0.775%,3.6,"+1.26%, +2.42%","0.3%, 0.451%",0.107 / 0.108 / 0.108 / 0.109 / 0.110,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s04,0.174,ascending,0.5,32000,1999,200,0.0% / 0.0% / 9.5%,0.0% / 0.0% / 9.5%,0.0% / 0.0% / 0.0%,0.0912,0.0354,121%,0.365%,0.773%,3.96,"+1.28%, +2.56%","0.316%, 0.493%",0.142 / 0.143 / 0.144 / 0.145 / 0.145,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s05,0.217,ascending,0.5,32000,1999,200,0.0% / 0.0% / 3.0%,0.0% / 0.0% / 3.0%,0.0% / 0.0% / 0.0%,0.0867,0.0401,121%,0.394%,0.686%,4.48,"+1.3%, +2.66%","0.304%, 0.482%",0.178 / 0.179 / 0.180 / 0.180 / 0.181,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s06,0.261,ascending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0838,0.0414,120%,0.404%,0.595%,4.87,"+1.28%, +2.7%","0.302%, 0.508%",0.214 / 0.215 / 0.215 / 0.216 / 0.217,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s07,0.304,ascending,0.5,32000,2000,200,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.0%,0.0853,0.0393,120%,0.432%,0.513%,5.13,"+1.29%, +2.78%","0.304%, 0.531%",0.250 / 0.251 / 0.251 / 0.252 / 0.252,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.5,32000,2002,200,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.0%,0.0835,0.041,120%,0.436%,0.491%,5.2,"+1.24%, +2.71%","0.296%, 0.519%",0.262 / 0.263 / 0.264 / 0.264 / 0.265,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0874,0.0408,120%,0.457%,0.494%,5.26,"+1.3%, +2.81%","0.307%, 0.539%",0.283 / 0.284 / 0.284 / 0.285 / 0.285,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.0%,0.0911,0.037,120%,0.468%,0.556%,5.22,"+1.28%, +2.82%","0.309%, 0.561%",0.308 / 0.308 / 0.309 / 0.309 / 0.310,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.5,32000,2001,200,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 0.0%,0.0949,0.0366,120%,0.482%,0.719%,5.14,"+1.26%, +2.78%","0.299%, 0.57%",0.341 / 0.341 / 0.341 / 0.342 / 0.342,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.5,32000,2000,200,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 0.0%,0.0991,0.0393,120%,0.509%,0.961%,5.22,"+1.27%, +2.83%","0.306%, 0.581%",0.374 / 0.374 / 0.374 / 0.375 / 0.375,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.5,32000,2001,200,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 0.0%,0.107,0.0342,120%,0.536%,1.21%,4.97,"+1.27%, +2.83%","0.295%, 0.595%",0.407 / 0.408 / 0.408 / 0.408 / 0.408,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,MID,0.500,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.106,0.034,120%,0.532%,1.24%,5.14,"+1.31%, +2.89%","0.288%, 0.584%",0.412 / 0.413 / 0.413 / 0.413 / 0.414,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.5,32000,2000,200,0.0% / 0.0% / 5.5%,0.0% / 0.0% / 5.5%,0.0% / 0.0% / 3.5%,0.119,0.0334,120%,0.535%,1.32%,4.54,"+1.26%, +2.81%","0.308%, 0.638%",0.433 / 0.433 / 0.433 / 0.433 / 0.434,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.5,32000,2001,200,0.5% / 0.5% / 6.0%,0.5% / 0.5% / 6.0%,0.0% / 0.5% / 3.0%,0.123,0.0332,120%,0.528%,1.45%,4.4,"+1.26%, +2.78%","0.293%, 0.627%",0.463 / 0.463 / 0.463 / 0.464 / 0.464,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.5,32000,2000,200,0.0% / 0.5% / 20.5%,0.0% / 0.5% / 20.5%,0.0% / 0.0% / 7.0%,0.136,0.0296,120%,0.53%,1.6%,3.97,"+1.27%, +2.76%","0.29%, 0.652%",0.494 / 0.494 / 0.495 / 0.495 / 0.495,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.5,32000,2000,200,0.5% / 6.0% / 34.0%,0.5% / 6.0% / 34.0%,0.0% / 0.5% / 11.0%,0.151,0.0294,120%,0.507%,1.64%,3.45,"+1.27%, +2.71%","0.315%, 0.716%",0.522 / 0.522 / 0.523 / 0.523 / 0.523,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.5,32000,2000,200,1.0% / 7.5% / 36.0%,1.0% / 7.5% / 36.0%,0.0% / 0.5% / 1.5%,0.139,0.0307,121%,0.474%,1.67%,3.33,"+1.24%, +2.58%","0.269%, 0.637%",0.552 / 0.553 / 0.553 / 0.553 / 0.554,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.5,32000,2000,200,2.5% / 30.0% / 69.0%,2.5% / 30.0% / 69.0%,0.0% / 0.0% / 0.5%,0.164,0.0286,121%,0.391%,1.68%,2.47,"+1.23%, +2.47%","0.3%, 0.755%",0.580 / 0.581 / 0.581 / 0.581 / 0.582,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.5,32000,2000,200,5.0% / 45.0% / 89.0%,5.0% / 45.0% / 89.0%,0.0% / 0.0% / 0.0%,0.171,0.0299,121%,0.365%,1.78%,2.02,"+1.24%, +2.41%","0.319%, 0.834%",0.613 / 0.613 / 0.614 / 0.614 / 0.615,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.5,32000,2000,200,0.0% / 44.5% / 84.0%,0.0% / 44.5% / 84.0%,0.0% / 0.0% / 0.0%,0.142,0.0303,121%,0.298%,1.9%,2.08,"+1.25%, +2.34%","0.288%, 0.763%",0.645 / 0.645 / 0.646 / 0.647 / 0.647,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.5,32000,1999,200,0.0% / 63.0% / 94.0%,0.0% / 63.0% / 94.0%,0.0% / 0.0% / 0.0%,0.138,0.0279,121%,0.26%,2.07%,1.82,"+1.23%, +2.15%","0.297%, 0.85%",0.687 / 0.688 / 0.688 / 0.689 / 0.690,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.5,32000,2000,200,0.0% / 37.0% / 97.0%,0.0% / 37.0% / 97.0%,0.0% / 0.0% / 0.0%,0.129,0.0307,121%,0.274%,2.38%,1.92,"+1.25%, +2.07%","0.301%, 0.921%",0.730 / 0.731 / 0.732 / 0.733 / 0.734,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.5,32000,1999,200,0.0% / 2.5% / 89.5%,0.0% / 2.5% / 89.5%,0.0% / 0.0% / 0.0%,0.109,0.0285,121%,0.275%,2.53%,2.34,"+1.28%, +2.07%","0.297%, 0.993%",0.794 / 0.795 / 0.796 / 0.796 / 0.798,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,HI,0.980,descending,0.5,32000,1999,200,0.0% / 2.0% / 85.0%,0.0% / 2.0% / 85.0%,0.0% / 0.0% / 0.0%,0.106,0.0306,121%,0.275%,2.59%,2.43,"+1.28%, +2.01%","0.304%, 1.02%",0.808 / 0.809 / 0.810 / 0.810 / 0.811,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.5,32000,2001,200,0.0% / 0.5% / 80.0%,0.0% / 0.5% / 80.0%,0.0% / 0.0% / 0.0%,0.105,0.0292,121%,0.275%,2.66%,2.49,"+1.26%, +1.93%","0.318%, 1.06%",0.817 / 0.818 / 0.818 / 0.819 / 0.820,0.0%,0,"fails / fails / covers, informative",ELLIPTICAL
P1-cluster,w0.03,1.043,descending,0.5,32000,2000,200,0.0% / 0.0% / 73.0%,0.0% / 0.0% / 73.0%,0.0% / 0.0% / 0.0%,0.102,0.0268,121%,0.283%,2.76%,2.63,"+1.29%, +1.96%","0.323%, 1.17%",0.860 / 0.861 / 0.862 / 0.863 / 0.863,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s00,0.000,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,7.2,0.562,57.1%,28.2%,58.4%,9.43,"+50.2%, +234%","4.17%, 21.9%",-0.526 / -0.463 / -0.425 / -0.390 / -0.349,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,7.28,0.557,56.8%,28.1%,57.2%,9.27,"+50.6%, +236%","4.32%, 22.7%",-0.507 / -0.439 / -0.403 / -0.368 / -0.334,100.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,s01,0.043,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.75,0.578,56.6%,28.3%,55.9%,9.79,"+50.5%, +236%","3.94%, 21%",-0.480 / -0.408 / -0.376 / -0.345 / -0.303,100.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,pairA,0.068,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,7.08,0.589,56.5%,28.2%,53.7%,9.11,"+50.6%, +236%","4.26%, 22.8%",-0.444 / -0.379 / -0.347 / -0.314 / -0.267,100.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,s02,0.087,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.15,0.628,56.8%,27.9%,52.6%,10.2,"+50.3%, +235%","3.93%, 20.2%",-0.403 / -0.352 / -0.320 / -0.292 / -0.252,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s03,0.130,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.18,0.59,56.7%,27.8%,49.6%,9.85,"+50.6%, +236%","3.99%, 21.3%",-0.351 / -0.298 / -0.267 / -0.242 / -0.207,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s04,0.174,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.48,0.612,56.8%,27.6%,46.4%,9.12,"+50.6%, +236%","4.12%, 22.8%",-0.299 / -0.245 / -0.213 / -0.182 / -0.148,100.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,s05,0.217,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.09,0.621,56.7%,27.9%,43.8%,9.54,"+50.6%, +236%","4.15%, 22.2%",-0.243 / -0.190 / -0.158 / -0.132 / -0.097,100.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,s06,0.261,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.7,0.665,56.7%,28.1%,41.3%,10.2,"+50.8%, +237%","3.95%, 20.8%",-0.178 / -0.131 / -0.101 / -0.080 / -0.049,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s07,0.304,ascending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.2,0.6,56.9%,28.2%,38.8%,9.37,"+50.4%, +235%","4.11%, 22.6%",-0.127 / -0.074 / -0.046 / -0.021 / 0.007,92.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.82,0.669,57.1%,28.3%,38%,10,"+50.3%, +235%","4.22%, 21.5%",-0.094 / -0.050 / -0.025 / -0.001 / 0.026,76.8%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.6,0.616,57.1%,28.5%,36.9%,10.5,"+50.3%, +234%","3.84%, 20.2%",-0.058 / -0.015 / 0.009 / 0.030 / 0.051,39.2%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.94,0.606,57%,28.9%,35.9%,10.1,"+50.4%, +235%","3.95%, 21.1%",-0.023 / 0.019 / 0.045 / 0.067 / 0.091,12.5%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.37,0.612,57.1%,29.4%,34.5%,9.73,"+50.2%, +234%","4.2%, 22.1%",0.031 / 0.073 / 0.096 / 0.117 / 0.141,0.8%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.41,0.614,57%,30%,33.7%,10.1,"+50.6%, +236%","4.26%, 21.6%",0.093 / 0.126 / 0.147 / 0.163 / 0.190,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.65,0.57,56.5%,30.8%,33%,10.2,"+50.3%, +235%","4.14%, 21.4%",0.147 / 0.178 / 0.197 / 0.215 / 0.235,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,MID,0.500,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.79,0.545,57.3%,30.7%,32.5%,10,"+50.4%, +234%","4.03%, 21.5%",0.154 / 0.191 / 0.208 / 0.223 / 0.241,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.94,0.528,57.2%,31%,32.3%,10.1,"+50.4%, +235%","4.05%, 21.4%",0.195 / 0.221 / 0.239 / 0.253 / 0.271,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,7.1,0.523,57.1%,31.5%,32%,10.3,"+50.4%, +235%","4.05%, 21.1%",0.238 / 0.268 / 0.284 / 0.297 / 0.312,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,8.25,0.524,57%,31.8%,32%,9.17,"+50.2%, +234%","4.43%, 23.6%",0.288 / 0.314 / 0.329 / 0.344 / 0.358,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,7.84,0.469,56.7%,32%,32.1%,9.94,"+50.6%, +236%","3.94%, 21.7%",0.337 / 0.357 / 0.370 / 0.382 / 0.398,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,7.97,0.468,57.1%,31.9%,32.1%,9.68,"+50.5%, +235%","4.02%, 22%",0.384 / 0.406 / 0.418 / 0.427 / 0.439,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,7.62,0.451,57.1%,31.3%,32%,9.71,"+50.1%, +233%","4.1%, 21.9%",0.434 / 0.450 / 0.458 / 0.467 / 0.478,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.94,0.435,56.9%,30.8%,32.2%,9.94,"+50.7%, +236%","4.02%, 21.5%",0.486 / 0.498 / 0.505 / 0.513 / 0.523,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.55,0.42,56.6%,29.6%,32%,9.4,"+50.6%, +236%","4.01%, 22.4%",0.534 / 0.543 / 0.550 / 0.556 / 0.564,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.43,0.441,56.6%,27.8%,31.8%,9.35,"+50.5%, +235%","4.15%, 22.4%",0.595 / 0.603 / 0.608 / 0.613 / 0.620,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.43,0.432,57%,25.5%,32%,9.34,"+50.6%, +235%","4.28%, 22.7%",0.657 / 0.662 / 0.667 / 0.672 / 0.678,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,3.22,0.426,57.3%,22%,33.2%,9.45,"+50.4%, +234%","4.04%, 21.7%",0.746 / 0.751 / 0.756 / 0.761 / 0.768,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,HI,0.980,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,3.17,0.43,57.1%,21.4%,33.5%,9.06,"+50.5%, +235%","3.96%, 22.2%",0.765 / 0.771 / 0.776 / 0.781 / 0.790,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,3.02,0.436,57.2%,20.8%,34%,9.17,"+50.7%, +235%","4.37%, 22.8%",0.777 / 0.783 / 0.787 / 0.794 / 0.806,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,w0.03,1.043,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.64,0.463,57.6%,18.5%,36%,8.63,"+50.2%, +233%","4.3%, 23.3%",0.838 / 0.844 / 0.851 / 0.860 / 0.873,0.0%,0,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-cluster,s00,0.000,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.547,0.215,103%,7.18%,22.5%,17.6,"+13.7%, +44.1%","1.01%, 2.52%",-0.077 / -0.073 / -0.069 / -0.066 / -0.061,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.59,0.226,102%,7.29%,22.2%,16.5,"+13.8%, +44.8%","1.12%, 2.87%",-0.062 / -0.057 / -0.054 / -0.051 / -0.047,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s01,0.043,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.547,0.208,102%,7.38%,21.8%,17.9,"+13.7%, +45.4%","0.98%, 2.55%",-0.044 / -0.040 / -0.037 / -0.034 / -0.029,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairA,0.068,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.546,0.233,101%,7.44%,20.8%,18,"+13.8%, +46.1%","1.11%, 2.79%",-0.025 / -0.020 / -0.017 / -0.014 / -0.010,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s02,0.087,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.509,0.198,101%,7.43%,20.1%,19.4,"+13.9%, +46.7%","0.89%, 2.37%",-0.010 / -0.005 / -0.002 / 0.001 / 0.005,67.5%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s03,0.130,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.521,0.204,101%,7.5%,18.1%,18.8,"+13.7%, +47%","0.945%, 2.56%",0.028 / 0.031 / 0.034 / 0.037 / 0.041,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s04,0.174,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.531,0.206,100%,7.58%,15.8%,18.5,"+13.8%, +47.6%","1.02%, 2.77%",0.066 / 0.070 / 0.073 / 0.076 / 0.079,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s05,0.217,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.528,0.202,100%,7.67%,13.3%,18.6,"+13.7%, +47.7%","0.904%, 2.54%",0.105 / 0.109 / 0.112 / 0.115 / 0.118,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s06,0.261,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.518,0.192,99.9%,7.73%,10.9%,19.2,"+13.6%, +47.6%","0.938%, 2.6%",0.146 / 0.150 / 0.152 / 0.155 / 0.159,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s07,0.304,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.577,0.202,99.6%,8.01%,9.22%,17.7,"+13.6%, +48%","0.977%, 2.77%",0.185 / 0.190 / 0.192 / 0.195 / 0.198,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.579,0.196,99.6%,8.11%,8.84%,17.9,"+13.6%, +48.1%","1.06%, 2.91%",0.200 / 0.203 / 0.206 / 0.209 / 0.211,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.623,0.187,99.4%,8.27%,8.42%,17.1,"+13.8%, +48.5%","1.06%, 3.02%",0.223 / 0.227 / 0.229 / 0.232 / 0.235,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.561,0.172,99.5%,8.47%,8.54%,19.4,"+13.8%, +48.6%","0.912%, 2.59%",0.253 / 0.255 / 0.257 / 0.260 / 0.262,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.635,0.18,99.4%,8.76%,9.57%,17.8,"+13.7%, +48.4%","1%, 2.85%",0.288 / 0.292 / 0.293 / 0.296 / 0.298,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.764,0.16,99.3%,9.1%,11.4%,15.5,"+13.8%, +48.6%","1.14%, 3.33%",0.326 / 0.328 / 0.330 / 0.332 / 0.335,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.707,0.164,99.4%,9.4%,13.7%,17.5,"+13.7%, +48.4%","1.05%, 2.96%",0.362 / 0.365 / 0.367 / 0.368 / 0.371,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,MID,0.500,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.666,0.158,99.3%,9.45%,14%,18.7,"+13.7%, +48.5%","0.985%, 2.77%",0.368 / 0.370 / 0.372 / 0.374 / 0.376,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.756,0.153,99.4%,9.62%,15.5%,16.9,"+13.7%, +48.6%","1.04%, 3.03%",0.390 / 0.392 / 0.394 / 0.396 / 0.398,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.775,0.157,99.4%,9.87%,18%,17.1,"+13.7%, +48.4%","1.06%, 3.01%",0.422 / 0.425 / 0.426 / 0.427 / 0.430,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.83,0.136,99.4%,10.1%,20.7%,16.6,"+13.9%, +48.9%","1.01%, 3.04%",0.455 / 0.457 / 0.459 / 0.460 / 0.462,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.943,0.144,99.6%,10.1%,23.1%,14.6,"+13.7%, +48.1%","1.09%, 3.34%",0.483 / 0.486 / 0.487 / 0.489 / 0.491,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.828,0.146,99.8%,9.99%,25.6%,16.5,"+13.7%, +48%","0.995%, 2.96%",0.514 / 0.516 / 0.518 / 0.520 / 0.522,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.752,0.135,99.9%,9.7%,28.2%,17.3,"+13.7%, +47.7%","0.959%, 2.83%",0.543 / 0.544 / 0.546 / 0.547 / 0.549,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.738,0.121,100%,9.11%,30.8%,15.9,"+13.7%, +47.3%","0.975%, 3%",0.575 / 0.577 / 0.578 / 0.580 / 0.581,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.69,0.131,101%,8.28%,33.8%,14.7,"+13.7%, +46.7%","1.05%, 3.18%",0.607 / 0.609 / 0.610 / 0.611 / 0.613,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.59,0.13,101%,7.1%,37.4%,13.8,"+13.6%, +45.9%","1.07%, 3.29%",0.649 / 0.651 / 0.653 / 0.653 / 0.655,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.435,0.114,102%,5.96%,41.3%,15,"+13.8%, +45.9%","0.908%, 2.89%",0.694 / 0.696 / 0.697 / 0.698 / 0.700,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.316,0.12,102%,4.51%,47.4%,14.7,"+13.8%, +45.1%","0.986%, 2.99%",0.765 / 0.766 / 0.767 / 0.768 / 0.769,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,HI,0.980,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.328,0.13,103%,4.2%,48.6%,13.2,"+13.7%, +44.6%","1.02%, 3.2%",0.780 / 0.781 / 0.783 / 0.783 / 0.785,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.304,0.12,103%,4.01%,49.7%,13.7,"+13.8%, +44.5%","1.02%, 3.16%",0.790 / 0.791 / 0.792 / 0.793 / 0.794,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.03,1.043,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.261,0.126,103%,3.39%,53.8%,13.2,"+13.7%, +44%","0.992%, 3.14%",0.840 / 0.841 / 0.842 / 0.842 / 0.843,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s00,0.000,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.12,0.0517,120%,0.86%,2.39%,7.19,"+3.54%, +6.89%","0.326%, 0.474%",-0.002 / -0.001 / 0.001 / 0.002 / 0.003,36.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-cluster,LO,0.020,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.12,0.0597,120%,0.92%,2.8%,7.78,"+3.48%, +7.23%","0.329%, 0.508%",0.013 / 0.014 / 0.015 / 0.016 / 0.017,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s01,0.043,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.108,0.0567,119%,1%,3.12%,9.48,"+3.52%, +7.65%","0.333%, 0.52%",0.031 / 0.032 / 0.033 / 0.034 / 0.035,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairA,0.068,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.104,0.0642,119%,1.08%,3.36%,10.8,"+3.51%, +7.99%","0.322%, 0.531%",0.049 / 0.051 / 0.051 / 0.052 / 0.053,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s02,0.087,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.103,0.0655,119%,1.14%,3.54%,11.6,"+3.51%, +8.21%","0.34%, 0.564%",0.064 / 0.065 / 0.066 / 0.067 / 0.068,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s03,0.130,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.107,0.0667,118%,1.28%,3.6%,12.5,"+3.51%, +8.7%","0.387%, 0.656%",0.098 / 0.100 / 0.100 / 0.101 / 0.102,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s04,0.174,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0917,0.0685,118%,1.39%,3.36%,15.9,"+3.57%, +9.14%","0.338%, 0.604%",0.134 / 0.135 / 0.135 / 0.136 / 0.137,0.0%,0,fails / fails / fails,—
P1-cluster,s05,0.217,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0961,0.069,117%,1.49%,2.83%,16.2,"+3.55%, +9.37%","0.352%, 0.631%",0.169 / 0.170 / 0.171 / 0.172 / 0.173,0.0%,0,fails / fails / fails,—
P1-cluster,s06,0.261,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.108,0.0674,117%,1.58%,2.28%,15.4,"+3.46%, +9.47%","0.388%, 0.702%",0.205 / 0.206 / 0.207 / 0.207 / 0.208,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,s07,0.304,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.102,0.0599,117%,1.68%,1.78%,17.4,"+3.5%, +9.71%","0.334%, 0.653%",0.242 / 0.242 / 0.243 / 0.244 / 0.244,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.495,0.319,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.106,0.0605,117%,1.72%,1.76%,17.1,"+3.54%, +9.82%","0.345%, 0.672%",0.254 / 0.255 / 0.256 / 0.256 / 0.257,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.47,0.344,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.113,0.063,117%,1.78%,1.86%,16.5,"+3.52%, +9.86%","0.358%, 0.704%",0.275 / 0.276 / 0.276 / 0.277 / 0.278,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.44,0.374,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.11,0.0609,117%,1.84%,2.25%,17.6,"+3.5%, +9.9%","0.337%, 0.667%",0.300 / 0.301 / 0.301 / 0.302 / 0.303,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.4,0.414,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.129,0.0636,116%,1.93%,3.09%,15.8,"+3.51%, +9.96%","0.382%, 0.756%",0.333 / 0.334 / 0.335 / 0.335 / 0.336,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.36,0.453,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.134,0.0562,116%,2.02%,4.09%,16.1,"+3.51%, +10%","0.366%, 0.747%",0.367 / 0.368 / 0.368 / 0.369 / 0.369,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.32,0.494,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.148,0.0529,116%,2.12%,5.16%,15.2,"+3.51%, +10.1%","0.365%, 0.777%",0.401 / 0.402 / 0.402 / 0.402 / 0.403,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,MID,0.500,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.132,0.0537,116%,2.12%,5.33%,17.2,"+3.5%, +10%","0.329%, 0.688%",0.406 / 0.407 / 0.407 / 0.407 / 0.408,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.29,0.525,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.145,0.0532,116%,2.17%,5.99%,16,"+3.55%, +10.1%","0.325%, 0.71%",0.427 / 0.427 / 0.428 / 0.428 / 0.429,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.255,0.561,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.159,0.0471,116%,2.22%,6.84%,14.8,"+3.47%, +9.88%","0.332%, 0.75%",0.457 / 0.458 / 0.458 / 0.458 / 0.459,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.22,0.599,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.196,0.0486,117%,2.24%,7.64%,12.3,"+3.51%, +9.88%","0.37%, 0.874%",0.489 / 0.489 / 0.489 / 0.490 / 0.490,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.19,0.633,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.192,0.0446,117%,2.17%,8.4%,12.3,"+3.51%, +9.72%","0.359%, 0.852%",0.517 / 0.517 / 0.517 / 0.518 / 0.518,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.16,0.670,descending,0.3,32000,719,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.209,0.0416,117%,2.1%,9.12%,10.8,"+3.51%, +9.55%","0.348%, 0.883%",0.547 / 0.547 / 0.547 / 0.548 / 0.548,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.135,0.704,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.217,0.0463,117%,1.92%,9.81%,9.32,"+3.51%, +9.26%","0.361%, 0.933%",0.574 / 0.575 / 0.576 / 0.576 / 0.577,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.11,0.744,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.197,0.0446,118%,1.65%,10.8%,8.66,"+3.51%, +8.91%","0.329%, 0.882%",0.607 / 0.608 / 0.608 / 0.609 / 0.610,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.09,0.783,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.203,0.0371,118%,1.33%,12.1%,6.8,"+3.55%, +8.62%","0.343%, 0.999%",0.639 / 0.640 / 0.641 / 0.641 / 0.642,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.07,0.833,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.183,0.043,119%,0.929%,14.6%,5.16,"+3.46%, +7.7%","0.342%, 1.03%",0.682 / 0.683 / 0.684 / 0.685 / 0.686,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.055,0.886,descending,0.3,32000,720,200,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.0%,0.183,0.044,120%,0.724%,17.7%,4.01,"+3.53%, +7.17%","0.337%, 1.15%",0.727 / 0.728 / 0.729 / 0.730 / 0.732,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.04,0.963,descending,0.3,32000,720,200,0.0% / 0.0% / 28.5%,0.0% / 0.0% / 28.5%,0.0% / 0.0% / 0.0%,0.242,0.0403,122%,0.763%,27.3%,3.02,"+3.55%, +5.44%","0.341%, 1.67%",0.793 / 0.795 / 0.797 / 0.799 / 0.801,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,HI,0.980,descending,0.3,32000,720,200,0.0% / 0.0% / 9.0%,0.0% / 0.0% / 9.0%,0.0% / 0.0% / 0.0%,0.238,0.041,123%,0.821%,31%,3.35,"+3.47%, +4.56%","0.349%, 1.73%",0.808 / 0.810 / 0.812 / 0.814 / 0.816,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,pairB,0.990,descending,0.3,32000,720,200,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 0.0%,0.208,0.0415,123%,0.862%,32.2%,4.01,"+3.5%, +4.35%","0.32%, 1.55%",0.818 / 0.820 / 0.821 / 0.822 / 0.824,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-cluster,w0.03,1.043,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.154,0.0367,126%,1.12%,44.5%,6.95,"+3.46%, +2.27%","0.336%, 1.5%",0.864 / 0.866 / 0.867 / 0.868 / 0.869,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.11,0.338,67.9%,11.4%,66.2%,8.12,"+9.01%, +52.7%","1.58%, 6.25%",-0.277 / -0.236 / -0.218 / -0.198 / -0.172,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.1,0.372,68.2%,11.2%,64.4%,8.01,"+8.94%, +52.5%","1.71%, 6.47%",-0.253 / -0.211 / -0.190 / -0.174 / -0.152,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.93,0.405,68%,11.2%,63%,8.53,"+8.83%, +52.3%","1.77%, 6.18%",-0.215 / -0.185 / -0.164 / -0.145 / -0.127,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.01,0.387,68.2%,11%,60.9%,8.01,"+8.85%, +52.4%","1.78%, 6.72%",-0.183 / -0.152 / -0.133 / -0.117 / -0.098,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.85,0.403,68.1%,10.9%,60.1%,8.53,"+8.9%, +52.5%","1.75%, 6.28%",-0.161 / -0.129 / -0.110 / -0.094 / -0.076,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.85,0.393,68.2%,10.6%,56.5%,8.16,"+8.99%, +52.6%","1.82%, 6.85%",-0.101 / -0.069 / -0.053 / -0.041 / -0.022,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s04,0.174,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.86,0.411,68.1%,10.4%,53.7%,7.86,"+8.97%, +52.7%","1.85%, 7.04%",-0.043 / -0.014 / 0.002 / 0.014 / 0.033,46.2%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s05,0.217,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.63,0.399,67.9%,10.3%,50%,8.81,"+9.01%, +52.8%","1.67%, 6.18%",0.022 / 0.045 / 0.058 / 0.070 / 0.086,1.5%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s06,0.261,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.75,0.411,68.3%,10.2%,46.4%,8.09,"+9.04%, +52.6%","1.75%, 6.66%",0.078 / 0.106 / 0.118 / 0.130 / 0.142,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s07,0.304,ascending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.67,0.402,67.8%,10.4%,44.1%,8.53,"+8.87%, +52.5%","1.67%, 6.29%",0.140 / 0.162 / 0.172 / 0.183 / 0.200,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.495,0.319,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.73,0.396,68.2%,10.4%,42.5%,8.26,"+8.95%, +52.7%","1.69%, 6.51%",0.162 / 0.180 / 0.195 / 0.205 / 0.216,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.47,0.344,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.76,0.398,68.1%,10.5%,40.8%,8.2,"+8.94%, +52.5%","1.78%, 6.72%",0.196 / 0.217 / 0.227 / 0.237 / 0.249,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.8,0.37,68.1%,10.6%,38.4%,8.16,"+9.01%, +52.6%","1.73%, 6.73%",0.237 / 0.257 / 0.267 / 0.275 / 0.288,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.75,2000,280,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.84,0.373,68.2%,10.8%,35.7%,8.14,"+8.76%, +51.9%","1.81%, 6.81%",0.294 / 0.309 / 0.319 / 0.327 / 0.336,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.85,0.366,67.8%,11.3%,34%,8.57,"+8.99%, +52.9%","1.72%, 6.47%",0.347 / 0.362 / 0.369 / 0.377 / 0.388,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.06,0.365,68%,11.6%,31.1%,7.97,"+8.92%, +52.5%","1.87%, 7.03%",0.403 / 0.414 / 0.422 / 0.428 / 0.438,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,MID,0.500,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.08,0.355,68%,11.6%,30.6%,7.94,"+9%, +52.7%","1.79%, 6.94%",0.409 / 0.422 / 0.429 / 0.437 / 0.446,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.21,0.325,68.2%,11.8%,28.9%,7.66,"+8.78%, +52.2%","1.68%, 6.97%",0.440 / 0.453 / 0.461 / 0.466 / 0.474,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.02,0.327,68.1%,12.1%,26.4%,8.68,"+8.78%, +51.9%","1.67%, 6.28%",0.491 / 0.500 / 0.506 / 0.510 / 0.518,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.18,0.288,68.2%,12.3%,24.9%,8.36,"+8.92%, +52.1%","1.71%, 6.65%",0.541 / 0.548 / 0.552 / 0.556 / 0.562,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.41,0.302,67.9%,12.6%,23.4%,7.81,"+8.99%, +52.7%","1.72%, 6.98%",0.581 / 0.587 / 0.592 / 0.596 / 0.600,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.26,0.309,68.1%,12.5%,21.1%,8.25,"+9.01%, +52.5%","1.81%, 6.79%",0.626 / 0.632 / 0.635 / 0.638 / 0.642,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.15,0.278,68.1%,12.4%,19.6%,8.44,"+8.9%, +52.3%","1.69%, 6.56%",0.668 / 0.671 / 0.674 / 0.676 / 0.680,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.12,0.293,68.1%,11.8%,17.4%,7.91,"+8.88%, +52.2%","1.87%, 7.12%",0.714 / 0.717 / 0.720 / 0.721 / 0.724,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.94,0.266,68%,11.2%,15.7%,7.78,"+9.03%, +52.7%","1.81%, 7.24%",0.760 / 0.762 / 0.764 / 0.766 / 0.768,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.59,0.252,68.4%,9.92%,12.3%,7.76,"+8.83%, +51.8%","1.78%, 7.17%",0.818 / 0.820 / 0.822 / 0.824 / 0.827,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.38,0.264,68.1%,8.76%,10.1%,7.4,"+8.95%, +52.4%","1.9%, 7.64%",0.880 / 0.882 / 0.885 / 0.887 / 0.892,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.75,2000,280,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1,0.25,68.3%,6.94%,8.38%,7.56,"+8.87%, +52%","1.74%, 7.2%",0.974 / 0.978 / 0.981 / 0.986 / 0.993,0.8%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,HI,0.980,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.05,0.237,68%,6.68%,8.46%,6.87,"+8.93%, +52.4%","1.8%, 7.94%",0.995 / 0.999 / 1.004 / 1.008 / 1.018,70.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.75,2000,281,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.941,0.226,68.2%,6.43%,8.22%,7.31,"+8.84%, +51.8%","1.78%, 7.59%",1.007 / 1.012 / 1.017 / 1.021 / 1.031,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.294,0.123,90%,3.48%,24.7%,13.4,"+2.29%, +12.5%","0.576%, 0.987%",-0.059 / -0.054 / -0.052 / -0.048 / -0.044,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.75,8000,1126,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.293,0.137,90%,3.45%,25.1%,13.3,"+2.26%, +12.5%","0.637%, 1.08%",-0.039 / -0.034 / -0.031 / -0.028 / -0.024,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.75,8000,1126,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.255,0.12,90.1%,3.36%,24.4%,15,"+2.25%, +12.5%","0.567%, 0.935%",-0.014 / -0.009 / -0.007 / -0.004 / -0.000,96.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.75,8000,1126,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.262,0.141,90.1%,3.28%,24%,14.1,"+2.23%, +12.4%","0.639%, 1.08%",0.013 / 0.016 / 0.020 / 0.022 / 0.026,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.257,0.147,90.1%,3.24%,23.6%,14.1,"+2.24%, +12.4%","0.624%, 1.11%",0.032 / 0.037 / 0.039 / 0.042 / 0.046,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.75,8000,1123,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.22,0.148,90.1%,3.13%,22.6%,15.8,"+2.2%, +12.4%","0.581%, 1.09%",0.080 / 0.083 / 0.085 / 0.087 / 0.091,0.0%,0,fails / fails / fails,—
P1-Prony,s04,0.174,ascending,0.75,8000,1126,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.208,0.16,90.1%,3.04%,21%,16.2,"+2.25%, +12.5%","0.631%, 1.14%",0.126 / 0.130 / 0.132 / 0.134 / 0.137,0.0%,0,fails / fails / fails,—
P1-Prony,s05,0.217,ascending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.187,0.168,90.1%,2.99%,19.5%,17.7,"+2.22%, +12.4%","0.614%, 1.17%",0.174 / 0.177 / 0.179 / 0.181 / 0.183,0.0%,0,fails / fails / fails,—
P1-Prony,s06,0.261,ascending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.206,0.168,90.1%,2.96%,17.6%,15.9,"+2.23%, +12.4%","0.703%, 1.36%",0.221 / 0.225 / 0.226 / 0.228 / 0.230,0.0%,0,fails / fails / fails,—
P1-Prony,s07,0.304,ascending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.219,0.167,90.1%,2.99%,15.7%,15.1,"+2.19%, +12.4%","0.658%, 1.32%",0.269 / 0.272 / 0.273 / 0.275 / 0.277,0.0%,0,fails / fails / fails,—
P1-Prony,w0.495,0.319,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.216,0.15,90%,3.03%,14.9%,15.4,"+2.28%, +12.6%","0.593%, 1.23%",0.286 / 0.288 / 0.290 / 0.291 / 0.294,0.0%,0,fails / fails / fails,—
P1-Prony,w0.47,0.344,descending,0.75,8000,1124,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.229,0.142,90%,3.03%,13.8%,14.6,"+2.19%, +12.3%","0.673%, 1.37%",0.313 / 0.315 / 0.317 / 0.318 / 0.320,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.75,8000,1122,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.23,0.138,90%,3.1%,12.6%,14.9,"+2.28%, +12.5%","0.669%, 1.35%",0.346 / 0.348 / 0.349 / 0.350 / 0.352,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.249,0.126,90.1%,3.14%,10.5%,14.1,"+2.23%, +12.4%","0.627%, 1.34%",0.389 / 0.391 / 0.392 / 0.393 / 0.395,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.75,8000,1126,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.275,0.121,90.2%,3.25%,8.9%,13.2,"+2.22%, +12.3%","0.664%, 1.44%",0.432 / 0.434 / 0.435 / 0.436 / 0.437,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.31,0.112,90.1%,3.43%,7.21%,12.3,"+2.26%, +12.5%","0.654%, 1.49%",0.476 / 0.477 / 0.478 / 0.479 / 0.480,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,MID,0.500,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.291,0.106,90.1%,3.45%,6.85%,13.2,"+2.27%, +12.4%","0.616%, 1.4%",0.483 / 0.484 / 0.485 / 0.486 / 0.487,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.327,0.108,90.1%,3.54%,6.08%,12.1,"+2.28%, +12.5%","0.652%, 1.51%",0.509 / 0.510 / 0.511 / 0.511 / 0.513,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.75,8000,1124,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.317,0.118,90.1%,3.67%,5.1%,13,"+2.23%, +12.4%","0.648%, 1.43%",0.547 / 0.548 / 0.549 / 0.550 / 0.551,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.348,0.102,90.1%,3.79%,4.38%,12.3,"+2.25%, +12.4%","0.647%, 1.51%",0.586 / 0.587 / 0.588 / 0.589 / 0.590,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.75,8000,1124,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.377,0.0916,90.1%,3.85%,3.99%,11.5,"+2.3%, +12.5%","0.569%, 1.47%",0.621 / 0.622 / 0.623 / 0.623 / 0.624,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.41,0.091,90.1%,3.81%,3.92%,10.6,"+2.22%, +12.4%","0.652%, 1.67%",0.658 / 0.659 / 0.660 / 0.660 / 0.661,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.75,8000,1126,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.408,0.0866,90.2%,3.69%,3.95%,10.3,"+2.19%, +12.3%","0.641%, 1.7%",0.693 / 0.693 / 0.694 / 0.694 / 0.695,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.435,0.0816,90.1%,3.5%,4.02%,8.99,"+2.26%, +12.5%","0.686%, 1.92%",0.732 / 0.733 / 0.733 / 0.734 / 0.734,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.75,8000,1124,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.389,0.0758,90%,3.25%,4.1%,9.03,"+2.25%, +12.5%","0.662%, 1.91%",0.771 / 0.772 / 0.772 / 0.773 / 0.773,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.351,0.0755,90.1%,2.74%,4.68%,8.27,"+2.23%, +12.4%","0.658%, 2%",0.824 / 0.824 / 0.825 / 0.825 / 0.826,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.279,0.0787,90.2%,2.28%,5.73%,8.4,"+2.23%, +12.3%","0.64%, 1.95%",0.879 / 0.879 / 0.880 / 0.880 / 0.880,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.75,8000,1125,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.238,0.0684,90.1%,1.75%,7.69%,7.45,"+2.3%, +12.5%","0.621%, 2.1%",0.963 / 0.963 / 0.963 / 0.963 / 0.963,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,HI,0.980,descending,0.75,8000,1127,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.231,0.0667,90%,1.66%,7.97%,7.19,"+2.27%, +12.5%","0.681%, 2.25%",0.981 / 0.981 / 0.981 / 0.981 / 0.982,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.75,8000,1126,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.217,0.0679,90.1%,1.58%,8.52%,7.34,"+2.24%, +12.4%","0.637%, 2.14%",0.992 / 0.992 / 0.992 / 0.993 / 0.993,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.75,32000,4499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.12,0.0247,97.4%,0.924%,5.98%,7.99,"+0.585%, +3.09%","0.284%, 0.328%",-0.016 / -0.014 / -0.013 / -0.012 / -0.010,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.75,32000,4500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.107,0.0287,97.3%,0.921%,6.08%,8.91,"+0.572%, +3.08%","0.264%, 0.329%",0.005 / 0.006 / 0.007 / 0.008 / 0.010,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.75,32000,4499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.116,0.0282,97.4%,0.89%,6.13%,7.99,"+0.602%, +3.12%","0.3%, 0.376%",0.028 / 0.030 / 0.031 / 0.032 / 0.034,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.75,32000,4500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.114,0.0287,97.4%,0.86%,6.15%,7.84,"+0.611%, +3.12%","0.308%, 0.395%",0.053 / 0.055 / 0.056 / 0.057 / 0.058,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.75,32000,4501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0965,0.031,97.3%,0.87%,6.22%,9.23,"+0.562%, +3.07%","0.277%, 0.38%",0.073 / 0.074 / 0.075 / 0.076 / 0.077,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.75,32000,4502,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.1,0.0323,97.3%,0.834%,6.05%,8.52,"+0.531%, +3.02%","0.31%, 0.437%",0.117 / 0.118 / 0.119 / 0.120 / 0.121,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s04,0.174,ascending,0.75,32000,4503,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.093,0.0326,97.3%,0.803%,5.79%,8.87,"+0.568%, +3.07%","0.305%, 0.447%",0.161 / 0.163 / 0.164 / 0.164 / 0.166,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s05,0.217,ascending,0.75,32000,4499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0869,0.0345,97.3%,0.786%,5.31%,9.25,"+0.598%, +3.11%","0.303%, 0.472%",0.206 / 0.207 / 0.208 / 0.209 / 0.210,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s06,0.261,ascending,0.75,32000,4501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0847,0.0312,97.3%,0.784%,4.85%,9.44,"+0.589%, +3.1%","0.299%, 0.466%",0.251 / 0.252 / 0.252 / 0.253 / 0.254,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s07,0.304,ascending,0.75,32000,4501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0759,0.031,97.3%,0.791%,4.23%,10.7,"+0.571%, +3.08%","0.273%, 0.45%",0.296 / 0.296 / 0.297 / 0.297 / 0.298,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.495,0.319,descending,0.75,32000,4500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.084,0.0351,97.3%,0.789%,4.04%,9.62,"+0.549%, +3.04%","0.299%, 0.517%",0.311 / 0.312 / 0.312 / 0.313 / 0.313,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.47,0.344,descending,0.75,32000,4503,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0917,0.0332,97.3%,0.804%,3.64%,8.94,"+0.566%, +3.07%","0.323%, 0.563%",0.336 / 0.337 / 0.337 / 0.338 / 0.339,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.75,32000,4500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0873,0.03,97.3%,0.814%,3.18%,9.53,"+0.543%, +3.03%","0.297%, 0.537%",0.367 / 0.367 / 0.368 / 0.368 / 0.369,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.75,32000,4499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0866,0.0348,97.4%,0.83%,2.57%,9.83,"+0.535%, +3%","0.284%, 0.524%",0.407 / 0.408 / 0.408 / 0.409 / 0.409,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.75,32000,4498,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0932,0.0301,97.3%,0.868%,1.97%,9.6,"+0.56%, +3.06%","0.293%, 0.551%",0.448 / 0.449 / 0.449 / 0.449 / 0.450,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.75,32000,4504,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0984,0.0305,97.4%,0.896%,1.46%,9.38,"+0.533%, +3%","0.284%, 0.557%",0.489 / 0.490 / 0.490 / 0.490 / 0.491,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,MID,0.500,descending,0.75,32000,4499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0983,0.0282,97.3%,0.904%,1.41%,9.53,"+0.551%, +3.04%","0.277%, 0.551%",0.496 / 0.496 / 0.496 / 0.497 / 0.497,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.75,32000,4500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.109,0.0287,97.3%,0.934%,1.18%,8.92,"+0.557%, +3.06%","0.297%, 0.597%",0.521 / 0.521 / 0.521 / 0.522 / 0.522,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.75,32000,4496,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.116,0.0272,97.3%,0.987%,1.04%,8.79,"+0.575%, +3.1%","0.288%, 0.604%",0.558 / 0.558 / 0.558 / 0.559 / 0.559,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.75,32000,4498,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.132,0.0258,97.3%,1.01%,1.04%,7.92,"+0.563%, +3.06%","0.316%, 0.673%",0.596 / 0.596 / 0.596 / 0.597 / 0.597,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.75,32000,4501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.131,0.0243,97.3%,1.04%,1.17%,8.24,"+0.606%, +3.16%","0.285%, 0.639%",0.630 / 0.630 / 0.631 / 0.631 / 0.631,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.75,32000,4501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.143,0.0222,97.3%,1.04%,1.31%,7.47,"+0.567%, +3.08%","0.287%, 0.677%",0.667 / 0.667 / 0.667 / 0.667 / 0.667,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.75,32000,4497,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.152,0.0219,97.3%,0.997%,1.4%,6.76,"+0.554%, +3.04%","0.299%, 0.731%",0.701 / 0.701 / 0.701 / 0.701 / 0.701,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.75,32000,4498,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.151,0.0207,97.3%,0.95%,1.51%,6.41,"+0.579%, +3.11%","0.288%, 0.75%",0.740 / 0.740 / 0.741 / 0.741 / 0.741,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.75,32000,4502,200,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.0%,0.151,0.0205,97.3%,0.836%,1.65%,5.59,"+0.55%, +3.02%","0.294%, 0.81%",0.779 / 0.779 / 0.780 / 0.780 / 0.780,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.75,32000,4498,200,0.0% / 0.0% / 4.0%,0.0% / 0.0% / 4.0%,0.0% / 0.0% / 0.0%,0.146,0.0191,97.3%,0.713%,1.93%,4.85,"+0.561%, +3.05%","0.3%, 0.895%",0.830 / 0.830 / 0.831 / 0.831 / 0.831,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.75,32000,4506,200,0.0% / 0.0% / 3.0%,0.0% / 0.0% / 3.0%,0.0% / 0.0% / 0.0%,0.12,0.0193,97.5%,0.548%,2.36%,4.67,"+0.537%, +2.94%","0.287%, 0.881%",0.883 / 0.884 / 0.884 / 0.884 / 0.884,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.75,32000,4500,200,0.0% / 0.5% / 10.5%,0.0% / 0.5% / 10.5%,0.0% / 0.0% / 0.0%,0.102,0.0188,97.4%,0.422%,3.09%,4.22,"+0.566%, +3.07%","0.284%, 0.952%",0.963 / 0.963 / 0.963 / 0.963 / 0.963,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,HI,0.980,descending,0.75,32000,4502,200,0.0% / 1.0% / 12.0%,0.0% / 1.0% / 12.0%,0.0% / 0.0% / 0.0%,0.102,0.0174,97.3%,0.411%,3.23%,4.05,"+0.571%, +3.11%","0.269%, 0.963%",0.980 / 0.980 / 0.980 / 0.980 / 0.980,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.75,32000,4500,200,0.0% / 1.0% / 9.5%,0.0% / 1.0% / 9.5%,0.0% / 0.0% / 0.0%,0.0899,0.0176,97.4%,0.381%,3.38%,4.23,"+0.54%, +2.96%","0.252%, 0.888%",0.990 / 0.991 / 0.991 / 0.991 / 0.991,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.2,0.421,63.5%,22%,96.5%,8.53,"+19.8%, +130%","2.39%, 14.3%",-0.521 / -0.449 / -0.413 / -0.375 / -0.338,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.06,0.437,63.9%,21.7%,94%,8.62,"+19.8%, +130%","2.27%, 13.8%",-0.497 / -0.429 / -0.386 / -0.357 / -0.315,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.36,0.486,64.1%,21.6%,92%,7.88,"+19.6%, +129%","2.6%, 15.3%",-0.461 / -0.397 / -0.356 / -0.323 / -0.275,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.37,0.475,63.7%,21.5%,90.8%,7.75,"+19.7%, +130%","2.5%, 15.5%",-0.446 / -0.372 / -0.333 / -0.296 / -0.260,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.08,0.467,64.1%,21.2%,88%,7.97,"+19.8%, +129%","2.45%, 15.1%",-0.409 / -0.343 / -0.306 / -0.274 / -0.237,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.83,0.448,63.8%,21%,85.7%,8.07,"+19.7%, +130%","2.27%, 14.7%",-0.356 / -0.293 / -0.257 / -0.227 / -0.191,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s04,0.174,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.53,0.482,64%,20.6%,82.6%,8.22,"+19.6%, +129%","2.42%, 14.7%",-0.294 / -0.236 / -0.205 / -0.172 / -0.140,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s05,0.217,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.89,0.489,64.3%,20.4%,80.3%,7.49,"+19.6%, +129%","2.35%, 15.8%",-0.268 / -0.187 / -0.148 / -0.120 / -0.089,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s06,0.261,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.43,0.478,63.4%,20.7%,79.4%,8.23,"+19.7%, +130%","2.32%, 14.7%",-0.186 / -0.135 / -0.103 / -0.073 / -0.045,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s07,0.304,ascending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.1,0.483,64.4%,20.5%,74.5%,8.76,"+19.5%, +128%","2.31%, 13.8%",-0.119 / -0.073 / -0.044 / -0.019 / 0.011,91.8%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.495,0.319,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.53,0.483,63.9%,20.8%,74%,8.04,"+19.7%, +129%","2.41%, 15.2%",-0.112 / -0.057 / -0.028 / -0.001 / 0.026,76.2%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.47,0.344,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.27,0.469,63.8%,21%,73.2%,8.62,"+19.8%, +130%","2.35%, 14.3%",-0.070 / -0.026 / 0.003 / 0.026 / 0.055,47.2%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.76,0.487,63.2%,21.4%,72.8%,8.01,"+20%, +132%","2.49%, 15.6%",-0.046 / 0.002 / 0.033 / 0.059 / 0.089,24.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.68,0.471,63.7%,21.6%,68.3%,8.27,"+19.7%, +130%","2.52%, 15.2%",0.017 / 0.059 / 0.085 / 0.107 / 0.137,2.2%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.98,0.464,64%,21.9%,64.7%,8.02,"+19.8%, +130%","2.42%, 15.3%",0.065 / 0.110 / 0.137 / 0.158 / 0.182,1.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.91,0.412,64%,22.4%,62.6%,8.45,"+19.6%, +129%","2.4%, 14.7%",0.122 / 0.164 / 0.184 / 0.202 / 0.227,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,MID,0.500,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.14,0.448,64.1%,22.4%,63.5%,8.14,"+19.6%, +129%","2.35%, 15%",0.129 / 0.168 / 0.192 / 0.211 / 0.232,0.2%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.77,0.427,64.1%,22.8%,60.7%,7.5,"+19.6%, +130%","2.52%, 16.5%",0.153 / 0.198 / 0.223 / 0.238 / 0.260,0.2%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.24,0.438,64%,23.2%,60.2%,8.59,"+19.5%, +129%","2.41%, 14.4%",0.205 / 0.241 / 0.262 / 0.279 / 0.297,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.66,0.403,63.9%,23.6%,57.7%,8.22,"+19.5%, +129%","2.38%, 14.9%",0.252 / 0.287 / 0.307 / 0.324 / 0.343,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,6.23,0.408,64.3%,23.6%,54.9%,7.64,"+19.7%, +129%","2.65%, 16.3%",0.297 / 0.330 / 0.348 / 0.361 / 0.380,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.77,0.389,64.2%,23.6%,53.3%,8.23,"+19.5%, +129%","2.39%, 14.8%",0.344 / 0.372 / 0.388 / 0.400 / 0.417,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.69,0.369,64%,23.3%,50%,8.14,"+19.6%, +129%","2.45%, 15.2%",0.384 / 0.412 / 0.425 / 0.437 / 0.450,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,5.51,0.369,64.4%,22.6%,46.6%,7.74,"+19.5%, +128%","2.4%, 15.5%",0.434 / 0.457 / 0.471 / 0.481 / 0.495,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,4.99,0.336,63.2%,22%,47%,7.85,"+19.9%, +132%","2.43%, 15.9%",0.477 / 0.498 / 0.508 / 0.518 / 0.531,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,3.91,0.336,63.9%,20.2%,41.6%,8.2,"+19.6%, +129%","2.38%, 14.9%",0.543 / 0.559 / 0.566 / 0.574 / 0.582,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,3.21,0.359,64.1%,18.3%,36.1%,8.16,"+19.6%, +129%","2.54%, 15%",0.606 / 0.617 / 0.625 / 0.630 / 0.637,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.56,0.315,64%,15.6%,30%,7.71,"+19.5%, +129%","2.36%, 15.5%",0.701 / 0.708 / 0.712 / 0.716 / 0.720,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,HI,0.980,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.32,0.33,64%,15.1%,28.6%,8.03,"+19.7%, +129%","2.41%, 15%",0.723 / 0.729 / 0.732 / 0.735 / 0.739,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.27,0.313,63.9%,14.7%,28.8%,7.9,"+19.7%, +129%","2.4%, 15.2%",0.737 / 0.741 / 0.744 / 0.747 / 0.751,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.03,1.043,descending,0.5,2000,125,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.06,0.323,64%,13%,23.2%,7.37,"+19.8%, +130%","2.49%, 16.2%",0.806 / 0.808 / 0.810 / 0.811 / 0.814,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.486,0.178,100%,7.49%,49.4%,20.2,"+5%, +29.9%","0.759%, 1.8%",-0.109 / -0.104 / -0.100 / -0.096 / -0.091,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.555,0.165,100%,7.36%,48.7%,17.4,"+5.07%, +30%","0.701%, 1.9%",-0.092 / -0.086 / -0.082 / -0.078 / -0.073,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.518,0.182,100%,7.25%,47.2%,18.1,"+4.97%, +29.7%","0.748%, 1.87%",-0.071 / -0.065 / -0.062 / -0.057 / -0.052,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.52,0.187,100%,7.19%,46%,17.7,"+5.05%, +30%","0.753%, 1.9%",-0.050 / -0.044 / -0.040 / -0.037 / -0.031,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.509,0.194,100%,7.05%,44.5%,17.7,"+5.03%, +29.9%","0.792%, 2.06%",-0.032 / -0.027 / -0.023 / -0.020 / -0.014,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.489,0.203,100%,6.78%,41.3%,17.6,"+5.11%, +30%","0.826%, 2.17%",0.008 / 0.014 / 0.017 / 0.021 / 0.026,0.5%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s04,0.174,ascending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.471,0.205,100%,6.68%,39%,17.8,"+5.05%, +30%","0.804%, 2.09%",0.048 / 0.053 / 0.057 / 0.059 / 0.064,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s05,0.217,ascending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.405,0.183,100%,6.59%,35.9%,20.1,"+5%, +29.8%","0.697%, 1.79%",0.090 / 0.094 / 0.098 / 0.101 / 0.104,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s06,0.261,ascending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.411,0.178,100%,6.56%,33%,19.7,"+4.98%, +29.8%","0.707%, 1.89%",0.131 / 0.135 / 0.138 / 0.141 / 0.144,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s07,0.304,ascending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.404,0.176,100%,6.6%,30.1%,20.1,"+4.99%, +29.8%","0.715%, 1.88%",0.173 / 0.176 / 0.179 / 0.182 / 0.185,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.495,0.319,descending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.436,0.163,99.9%,6.68%,29.1%,18.8,"+5.01%, +29.9%","0.726%, 2.02%",0.187 / 0.191 / 0.193 / 0.195 / 0.199,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.47,0.344,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.456,0.16,100%,6.69%,27.3%,18,"+5.11%, +30%","0.707%, 2.03%",0.211 / 0.215 / 0.217 / 0.219 / 0.223,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.46,0.174,100%,6.76%,25.1%,18.1,"+5%, +29.7%","0.736%, 2%",0.239 / 0.243 / 0.245 / 0.248 / 0.250,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.492,0.153,100%,6.95%,22.5%,17.5,"+5.08%, +29.9%","0.713%, 2.06%",0.277 / 0.280 / 0.283 / 0.284 / 0.287,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.496,0.15,100%,7.19%,20%,18,"+5.01%, +29.8%","0.734%, 2.06%",0.314 / 0.317 / 0.319 / 0.321 / 0.324,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.5,8000,499,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.589,0.144,100%,7.49%,17.9%,16,"+5.05%, +30%","0.724%, 2.21%",0.349 / 0.354 / 0.356 / 0.358 / 0.360,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,MID,0.500,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.62,0.145,100%,7.47%,17.6%,15.2,"+4.98%, +29.8%","0.819%, 2.43%",0.356 / 0.359 / 0.361 / 0.363 / 0.366,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.581,0.15,100%,7.66%,16%,16.7,"+5.05%, +29.9%","0.782%, 2.22%",0.379 / 0.381 / 0.383 / 0.385 / 0.389,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.5,8000,501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.621,0.131,100%,7.83%,13.7%,16.1,"+5.08%, +29.8%","0.782%, 2.3%",0.413 / 0.415 / 0.417 / 0.418 / 0.421,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.607,0.126,100%,8.04%,12.4%,17.2,"+5.02%, +29.8%","0.705%, 2.1%",0.445 / 0.447 / 0.449 / 0.451 / 0.453,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.5,8000,501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.682,0.128,100%,8.24%,11.1%,15.8,"+5.16%, +30.2%","0.774%, 2.34%",0.473 / 0.476 / 0.478 / 0.480 / 0.482,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.5,8000,501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.695,0.121,100%,8.13%,9.89%,15.2,"+4.95%, +29.5%","0.799%, 2.43%",0.505 / 0.508 / 0.509 / 0.510 / 0.513,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.695,0.111,100%,8.02%,9.41%,15,"+5.01%, +29.9%","0.764%, 2.44%",0.533 / 0.535 / 0.537 / 0.538 / 0.540,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.664,0.105,100%,7.67%,8.07%,14.5,"+5.09%, +30%","0.732%, 2.46%",0.566 / 0.568 / 0.570 / 0.571 / 0.573,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.533,0.112,100%,7.05%,7.24%,16,"+4.93%, +29.5%","0.703%, 2.23%",0.599 / 0.601 / 0.602 / 0.603 / 0.605,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.496,0.113,100%,6.23%,6.73%,14.4,"+5.05%, +29.7%","0.752%, 2.47%",0.641 / 0.644 / 0.645 / 0.646 / 0.649,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.45,0.0973,100%,5.33%,6.93%,12.9,"+5.07%, +29.7%","0.747%, 2.7%",0.687 / 0.690 / 0.691 / 0.692 / 0.695,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.5,8000,501,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.334,0.0996,100%,4.15%,8.82%,13,"+5.03%, +29.7%","0.763%, 2.72%",0.758 / 0.760 / 0.762 / 0.763 / 0.765,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,HI,0.980,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.332,0.103,100%,3.91%,9.53%,12.3,"+4.99%, +29.6%","0.77%, 2.82%",0.774 / 0.776 / 0.778 / 0.779 / 0.780,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.332,0.0983,100%,3.83%,9.82%,11.9,"+5.08%, +29.8%","0.785%, 2.93%",0.784 / 0.786 / 0.787 / 0.789 / 0.790,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.03,1.043,descending,0.5,8000,500,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.291,0.0958,100%,3.27%,12.1%,11.4,"+5.12%, +30%","0.786%, 3.04%",0.835 / 0.836 / 0.837 / 0.838 / 0.841,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.133,0.0457,115%,2.17%,14.8%,17.8,"+1.27%, +7.3%","0.317%, 0.424%",-0.028 / -0.027 / -0.025 / -0.024 / -0.023,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.5,32000,2002,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.122,0.0449,115%,2.13%,14.8%,18.8,"+1.3%, +7.32%","0.309%, 0.424%",-0.011 / -0.010 / -0.009 / -0.008 / -0.006,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.11,0.0466,115%,2.09%,14.9%,20.6,"+1.29%, +7.31%","0.302%, 0.437%",0.009 / 0.010 / 0.011 / 0.012 / 0.013,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.109,0.0559,115%,2.05%,14.8%,20.3,"+1.27%, +7.28%","0.316%, 0.488%",0.029 / 0.030 / 0.031 / 0.032 / 0.034,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.5,32000,1999,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.117,0.0523,115%,2.02%,14.7%,18.6,"+1.23%, +7.25%","0.326%, 0.476%",0.045 / 0.046 / 0.047 / 0.048 / 0.050,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0924,0.0601,115%,1.94%,14.1%,22.5,"+1.26%, +7.27%","0.3%, 0.496%",0.082 / 0.083 / 0.084 / 0.085 / 0.086,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s04,0.174,ascending,0.5,32000,1999,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0921,0.057,115%,1.88%,13.3%,21.8,"+1.28%, +7.32%","0.316%, 0.518%",0.119 / 0.120 / 0.121 / 0.122 / 0.123,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s05,0.217,ascending,0.5,32000,1999,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0868,0.0604,115%,1.84%,12.2%,22.6,"+1.3%, +7.34%","0.304%, 0.509%",0.157 / 0.158 / 0.159 / 0.159 / 0.161,0.0%,0,fails / fails / fails,—
P1-Prony,s06,0.261,ascending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.084,0.0616,115%,1.84%,11.1%,23.2,"+1.28%, +7.31%","0.302%, 0.548%",0.194 / 0.195 / 0.196 / 0.196 / 0.197,0.0%,0,fails / fails / fails,—
P1-Prony,s07,0.304,ascending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0868,0.0627,115%,1.84%,9.7%,22.6,"+1.29%, +7.33%","0.304%, 0.558%",0.232 / 0.233 / 0.233 / 0.234 / 0.235,0.0%,0,fails / fails / fails,—
P1-Prony,w0.495,0.319,descending,0.5,32000,2002,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0855,0.0568,115%,1.85%,9.24%,23,"+1.24%, +7.24%","0.296%, 0.544%",0.245 / 0.246 / 0.246 / 0.247 / 0.248,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.47,0.344,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0903,0.0598,115%,1.86%,8.3%,21.9,"+1.3%, +7.31%","0.307%, 0.566%",0.266 / 0.267 / 0.268 / 0.268 / 0.269,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0966,0.0529,115%,1.9%,7.41%,20.9,"+1.28%, +7.31%","0.309%, 0.592%",0.292 / 0.292 / 0.293 / 0.293 / 0.294,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.105,0.0497,115%,1.94%,6.11%,19.8,"+1.26%, +7.25%","0.299%, 0.606%",0.326 / 0.327 / 0.327 / 0.327 / 0.328,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.105,0.0508,115%,2.03%,4.94%,20.6,"+1.27%, +7.3%","0.306%, 0.6%",0.360 / 0.361 / 0.361 / 0.361 / 0.362,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.115,0.0464,115%,2.11%,3.8%,19.6,"+1.27%, +7.29%","0.295%, 0.611%",0.394 / 0.395 / 0.395 / 0.396 / 0.396,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,MID,0.500,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.117,0.0421,115%,2.13%,3.67%,19.5,"+1.31%, +7.36%","0.288%, 0.611%",0.400 / 0.400 / 0.401 / 0.401 / 0.401,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.131,0.0413,115%,2.19%,3.13%,17.8,"+1.26%, +7.28%","0.308%, 0.666%",0.421 / 0.421 / 0.421 / 0.422 / 0.422,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.134,0.0399,115%,2.25%,2.55%,18.2,"+1.26%, +7.26%","0.293%, 0.647%",0.451 / 0.452 / 0.452 / 0.452 / 0.453,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.146,0.0349,115%,2.33%,2.37%,17.4,"+1.27%, +7.29%","0.29%, 0.67%",0.483 / 0.483 / 0.483 / 0.484 / 0.484,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.161,0.0364,115%,2.38%,2.44%,16,"+1.27%, +7.29%","0.315%, 0.734%",0.511 / 0.511 / 0.512 / 0.512 / 0.512,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.152,0.0351,115%,2.38%,2.62%,16.9,"+1.24%, +7.23%","0.269%, 0.659%",0.541 / 0.541 / 0.542 / 0.542 / 0.542,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.175,0.033,115%,2.3%,2.83%,14.2,"+1.23%, +7.18%","0.3%, 0.772%",0.568 / 0.569 / 0.569 / 0.570 / 0.570,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.181,0.0309,115%,2.17%,3.05%,12.8,"+1.24%, +7.23%","0.319%, 0.854%",0.600 / 0.601 / 0.601 / 0.602 / 0.603,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.15,0.0315,115%,1.97%,3.31%,13.8,"+1.25%, +7.25%","0.288%, 0.783%",0.632 / 0.633 / 0.633 / 0.634 / 0.634,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.5,32000,1999,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.142,0.0303,115%,1.65%,3.86%,12,"+1.23%, +7.17%","0.297%, 0.86%",0.674 / 0.675 / 0.675 / 0.676 / 0.677,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.133,0.0304,115%,1.37%,4.65%,10.5,"+1.25%, +7.22%","0.301%, 0.937%",0.718 / 0.719 / 0.720 / 0.720 / 0.721,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.5,32000,1999,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.11,0.0288,115%,1.06%,6.07%,9.64,"+1.28%, +7.35%","0.297%, 0.996%",0.784 / 0.785 / 0.786 / 0.786 / 0.787,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,HI,0.980,descending,0.5,32000,1999,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.109,0.0292,115%,0.997%,6.46%,9.1,"+1.28%, +7.31%","0.304%, 1.04%",0.799 / 0.799 / 0.800 / 0.801 / 0.802,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.5,32000,2001,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.106,0.0275,115%,0.947%,6.74%,8.96,"+1.26%, +7.25%","0.318%, 1.07%",0.808 / 0.809 / 0.809 / 0.810 / 0.811,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.03,1.043,descending,0.5,32000,2000,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.102,0.0272,115%,0.791%,7.95%,7.86,"+1.29%, +7.33%","0.323%, 1.17%",0.853 / 0.854 / 0.855 / 0.855 / 0.856,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.3,2000,45,400,0.0% / 15.2% / 99.8%,0.0% / 0.0% / 4.5%,0.0% / 0.0% / 0.0%,21,0.669,14.8%,45.1%,164%,6.94,"+50.2%, +402%","4.17%, 50.7%",-15.622 / -4.643 / -3.130 / -2.283 / -1.589,100.0%,42,fails / fails / VACUOUS (covers only by size),boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.3,2000,45,400,0.0% / 7.2% / 99.8%,0.0% / 0.0% / 3.2%,0.0% / 0.0% / 0.0%,20.5,0.656,14.1%,45.3%,168%,7.09,"+50.6%, +406%","4.32%, 50.8%",-17.987 / -5.500 / -3.173 / -2.338 / -1.601,100.0%,40,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.3,2000,45,400,0.0% / 1.8% / 99.8%,0.0% / 0.0% / 1.2%,0.0% / 0.0% / 0.0%,19.5,0.675,13.7%,45.5%,167%,7.28,"+50.5%, +406%","3.94%, 48.7%",-16.434 / -5.764 / -3.204 / -2.189 / -1.573,100.0%,39,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.3,2000,45,400,0.0% / 1.2% / 99.5%,0.0% / 0.0% / 1.8%,0.0% / 0.0% / 0.0%,19,0.683,12.9%,45.6%,167%,7.32,"+50.6%, +408%","4.26%, 49.5%",-17.460 / -5.363 / -3.307 / -2.269 / -1.520,100.0%,38,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.3,2000,45,400,0.0% / 0.0% / 96.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,17.4,0.751,13.7%,45%,162%,7.73,"+50.3%, +404%","3.93%, 45.6%",-14.206 / -4.944 / -3.052 / -2.125 / -1.471,100.0%,31,fails / fails / VACUOUS (covers only by size),ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.3,2000,45,400,0.0% / 0.0% / 94.5%,0.0% / 0.0% / 0.2%,0.0% / 0.0% / 0.0%,17.2,0.686,13.5%,45%,164%,7.55,"+50.6%, +407%","3.99%, 47.7%",-18.128 / -4.809 / -2.852 / -2.057 / -1.340,100.0%,37,fails / fails / VACUOUS (covers only by size),ELLIPTICAL
P1-Prony,s04,0.174,ascending,0.3,2000,45,400,0.0% / 0.0% / 91.0%,0.0% / 0.0% / 0.2%,0.0% / 0.0% / 0.0%,16.7,0.745,12.8%,45.1%,161%,7.5,"+50.6%, +407%","4.12%, 48.1%",-15.273 / -4.553 / -2.888 / -1.911 / -1.236,100.0%,35,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,s05,0.217,ascending,0.3,2000,45,400,0.0% / 0.0% / 81.0%,0.0% / 0.0% / 1.0%,0.0% / 0.0% / 0.0%,16.2,0.744,12.9%,45.1%,161%,7.56,"+50.6%, +409%","4.15%, 48.3%",-19.907 / -4.849 / -2.688 / -1.752 / -1.200,100.0%,34,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,s06,0.261,ascending,0.3,2000,45,400,0.0% / 0.0% / 77.8%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.0%,16,0.77,13.8%,44.9%,157%,7.59,"+50.8%, +410%","3.95%, 47.9%",-19.623 / -4.180 / -2.239 / -1.589 / -1.084,100.0%,44,fails / fails / fails,ELLIPTICAL
P1-Prony,s07,0.304,ascending,0.3,2000,45,400,0.0% / 0.0% / 84.0%,0.0% / 0.0% / 7.2%,0.0% / 0.0% / 0.0%,16.3,0.772,13.8%,45.1%,155%,7.4,"+50.4%, +407%","4.11%, 49.3%",-11.095 / -3.829 / -2.092 / -1.451 / -0.901,100.0%,41,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,w0.495,0.319,descending,0.3,2000,45,400,0.0% / 0.0% / 43.0%,0.0% / 0.0% / 1.2%,0.0% / 0.0% / 0.0%,14.7,0.836,13.9%,44.8%,151%,8.12,"+50.3%, +403%","4.22%, 44.9%",-16.741 / -3.654 / -2.021 / -1.366 / -0.889,100.0%,28,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-Prony,w0.47,0.344,descending,0.3,2000,45,400,0.0% / 0.0% / 36.2%,0.0% / 0.0% / 0.5%,0.0% / 0.0% / 0.0%,14.6,0.782,13.7%,45%,152%,8.24,"+50.3%, +403%","3.84%, 43.9%",-10.360 / -3.231 / -1.961 / -1.303 / -0.803,100.0%,30,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.3,2000,45,400,0.0% / 0.0% / 69.0%,0.0% / 0.0% / 6.5%,0.0% / 0.0% / 0.0%,15.6,0.751,13.8%,45.2%,149%,7.84,"+50.4%, +404%","3.95%, 46.4%",-11.779 / -2.794 / -1.800 / -1.242 / -0.756,100.0%,35,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.3,2000,45,400,0.0% / 0.0% / 88.5%,0.0% / 0.0% / 29.0%,0.0% / 0.0% / 1.5%,16.7,0.799,14.4%,45.5%,146%,7.49,"+50.2%, +402%","4.2%, 48.6%",-11.199 / -2.600 / -1.535 / -1.037 / -0.606,100.0%,31,fails / fails / VACUOUS (covers only by size),ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.3,2000,45,400,0.0% / 0.0% / 89.0%,0.0% / 0.0% / 38.8%,0.0% / 0.0% / 71.8%,17,0.796,13.1%,46.3%,149%,7.72,"+50.6%, +407%","4.26%, 48%",-9.368 / -2.725 / -1.566 / -0.978 / -0.560,100.0%,37,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.3,2000,45,400,0.0% / 0.0% / 95.0%,0.0% / 0.0% / 59.0%,0.0% / 0.0% / 39.8%,17.9,0.735,13%,46.9%,146%,7.66,"+50.3%, +406%","4.14%, 48.3%",-9.556 / -2.447 / -1.391 / -0.845 / -0.439,100.0%,33,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,MID,0.500,descending,0.3,2000,45,400,0.0% / 0.0% / 95.8%,0.0% / 0.0% / 65.8%,0.0% / 0.0% / 29.8%,17.8,0.668,14%,46.4%,143%,7.67,"+50.4%, +403%","4.03%, 47.9%",-8.561 / -2.123 / -1.221 / -0.759 / -0.419,100.0%,35,fails / fails / VACUOUS (covers only by size),ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.3,2000,45,400,0.0% / 0.0% / 95.0%,0.0% / 0.0% / 63.2%,0.0% / 0.0% / 6.8%,17.7,0.651,13.3%,47.1%,146%,7.98,"+50.4%, +404%","4.05%, 46.4%",-9.148 / -2.220 / -1.199 / -0.722 / -0.338,100.0%,30,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.3,2000,45,400,0.0% / 0.0% / 98.5%,0.0% / 0.0% / 79.8%,0.0% / 0.0% / 1.2%,18.4,0.653,13.4%,47.3%,140%,7.99,"+50.4%, +404%","4.05%, 46.3%",-7.487 / -1.890 / -1.068 / -0.575 / -0.253,100.0%,32,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.3,2000,45,400,0.0% / 5.5% / 99.8%,0.0% / 4.0% / 91.0%,0.0% / 0.0% / 0.5%,21.2,0.707,14.1%,47.3%,139%,7.2,"+50.2%, +404%","4.43%, 51.2%",-4.865 / -1.558 / -0.815 / -0.446 / -0.169,100.0%,36,fails / fails / VACUOUS (covers only by size),ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.3,2000,45,400,0.0% / 3.5% / 100.0%,0.0% / 3.5% / 88.5%,0.0% / 0.0% / 0.0%,21,0.585,13.3%,47.7%,139%,7.54,"+50.6%, +409%","3.94%, 49.3%",-4.893 / -1.396 / -0.735 / -0.401 / -0.099,98.6%,46,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.3,2000,45,400,0.0% / 13.0% / 100.0%,0.0% / 12.8% / 88.5%,0.0% / 0.0% / 0.0%,21.9,0.614,14.2%,47.4%,135%,7.19,"+50.5%, +407%","4.02%, 51.1%",-4.564 / -1.175 / -0.472 / -0.200 / -0.002,95.2%,46,fails / fails / VACUOUS (covers only by size),ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.3,2000,45,400,0.0% / 1.2% / 99.5%,0.0% / 1.2% / 91.8%,0.0% / 0.0% / 0.0%,19.8,0.596,13.9%,46.8%,132%,7.64,"+50.1%, +403%","4.1%, 47.8%",-4.300 / -0.884 / -0.349 / -0.099 / 0.101,84.7%,33,fails / fails / VACUOUS (covers only by size),ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.3,2000,45,400,0.0% / 0.0% / 99.0%,0.0% / 0.0% / 91.8%,0.0% / 0.0% / 0.0%,18,0.547,13%,46.3%,131%,7.9,"+50.7%, +407%","4.02%, 46.6%",-3.760 / -0.671 / -0.222 / 0.022 / 0.194,71.7%,33,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.3,2000,45,400,0.0% / 0.0% / 93.5%,0.0% / 0.0% / 88.0%,0.0% / 0.0% / 0.0%,16.7,0.571,12.9%,45.2%,130%,7.67,"+50.6%, +408%","4.01%, 47.7%",-2.736 / -0.500 / -0.062 / 0.158 / 0.298,54.8%,39,fails / fails / VACUOUS (covers only by size),BREAKDOWN ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.3,2000,45,400,0.0% / 0.0% / 51.2%,0.0% / 0.0% / 51.2%,0.0% / 0.0% / 0.2%,14.4,0.562,13.4%,43%,123%,7.44,"+50.5%, +406%","4.15%, 48.8%",-2.447 / -0.049 / 0.205 / 0.336 / 0.428,27.7%,36,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.3,2000,45,400,0.0% / 0.0% / 17.5%,0.0% / 0.0% / 17.5%,0.0% / 0.0% / 2.0%,12.6,0.57,12.8%,40.9%,118%,7.01,"+50.6%, +407%","4.28%, 51.3%",-0.268 / 0.332 / 0.455 / 0.519 / 0.553,8.1%,40,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,8.68,0.511,13.4%,36.7%,107%,7.59,"+50.4%, +403%","4.04%, 46.6%",0.728 / 0.758 / 0.798 / 0.886 / 1.226,12.0%,24,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-Prony,HI,0.980,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,8.38,0.498,13.6%,36%,106%,7.42,"+50.5%, +404%","3.96%, 47.3%",0.775 / 0.825 / 0.876 / 0.973 / 1.597,21.9%,30,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,8.43,0.524,13.3%,35.5%,108%,7.19,"+50.7%, +407%","4.37%, 49.8%",0.805 / 0.856 / 0.923 / 1.072 / 1.818,34.0%,35,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-Prony,w0.03,1.043,descending,0.3,2000,45,400,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,7.41,0.518,13.9%,33%,104%,6.88,"+50.2%, +406%","4.3%, 51.1%",0.938 / 1.026 / 1.163 / 1.477 / 4.575,82.9%,44,fails / fails / fails,BREAKDOWN ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.63,0.201,75.6%,16.9%,80.3%,18.3,"+13.7%, +88%","1.01%, 4.72%",-0.313 / -0.293 / -0.281 / -0.273 / -0.259,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.64,0.228,75.3%,16.9%,79.3%,17.9,"+13.8%, +88.3%","1.12%, 4.94%",-0.291 / -0.271 / -0.263 / -0.251 / -0.237,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.74,0.208,75.3%,16.7%,78.2%,16.5,"+13.7%, +88.5%","0.98%, 4.99%",-0.272 / -0.249 / -0.239 / -0.229 / -0.209,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.6,0.224,75.3%,16.6%,76.1%,17.5,"+13.8%, +88.5%","1.11%, 5.06%",-0.240 / -0.222 / -0.213 / -0.202 / -0.189,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.63,0.195,75.1%,16.5%,74.5%,16.9,"+13.9%, +89%","0.89%, 4.8%",-0.222 / -0.204 / -0.194 / -0.184 / -0.171,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.53,0.213,75.1%,16.2%,71.9%,17.2,"+13.7%, +88.6%","0.945%, 4.82%",-0.176 / -0.158 / -0.149 / -0.137 / -0.125,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s04,0.174,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.48,0.209,75.2%,15.9%,68.1%,17.2,"+13.8%, +88.7%","1.02%, 5.1%",-0.125 / -0.111 / -0.102 / -0.091 / -0.079,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s05,0.217,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.49,0.21,75.3%,15.7%,64.7%,16.7,"+13.7%, +88.6%","0.904%, 4.91%",-0.078 / -0.064 / -0.053 / -0.043 / -0.029,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s06,0.261,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.34,0.201,75.6%,15.6%,61.8%,18.2,"+13.6%, +87.8%","0.938%, 4.73%",-0.025 / -0.012 / -0.003 / 0.005 / 0.016,58.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s07,0.304,ascending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.45,0.209,75.2%,15.8%,59.1%,16.9,"+13.6%, +88.3%","0.977%, 5.08%",0.022 / 0.035 / 0.044 / 0.052 / 0.063,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.495,0.319,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.39,0.229,75.4%,15.8%,57.6%,17.7,"+13.6%, +88.1%","1.06%, 4.99%",0.042 / 0.052 / 0.061 / 0.069 / 0.079,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.47,0.344,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.48,0.216,75.3%,16%,55.8%,16.9,"+13.8%, +88.6%","1.06%, 5.26%",0.065 / 0.082 / 0.089 / 0.096 / 0.107,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.34,0.204,75.3%,16.1%,54.1%,18.9,"+13.8%, +88.5%","0.912%, 4.54%",0.104 / 0.115 / 0.122 / 0.130 / 0.140,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.52,0.216,75.2%,16.5%,51.8%,17.2,"+13.7%, +88.4%","1%, 5.03%",0.147 / 0.158 / 0.165 / 0.173 / 0.183,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.68,0.211,75.6%,16.8%,48.9%,16.1,"+13.8%, +88.2%","1.14%, 5.55%",0.189 / 0.204 / 0.212 / 0.216 / 0.227,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.55,0.206,75.3%,17.3%,46.7%,18.2,"+13.7%, +88.1%","1.05%, 4.88%",0.238 / 0.247 / 0.253 / 0.259 / 0.268,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,MID,0.500,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.71,0.187,75.3%,17.4%,46.5%,16.6,"+13.7%, +88.2%","0.985%, 5.2%",0.243 / 0.253 / 0.260 / 0.266 / 0.275,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.65,0.192,75.4%,17.5%,44.2%,17.8,"+13.7%, +88.3%","1.04%, 5.01%",0.271 / 0.280 / 0.287 / 0.291 / 0.299,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.71,0.201,75.2%,18%,42.9%,17.8,"+13.7%, +88.3%","1.06%, 4.97%",0.308 / 0.318 / 0.324 / 0.329 / 0.337,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.73,0.17,75.2%,18.4%,41%,18.4,"+13.9%, +89%","1.01%, 4.89%",0.349 / 0.356 / 0.362 / 0.367 / 0.372,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,2.05,0.176,75.4%,18.4%,38.2%,15.8,"+13.7%, +88.1%","1.09%, 5.57%",0.385 / 0.393 / 0.397 / 0.402 / 0.410,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.84,0.179,75.2%,18.5%,36.5%,17.7,"+13.7%, +88.4%","0.995%, 4.9%",0.421 / 0.429 / 0.434 / 0.438 / 0.444,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.54,0.158,75.3%,18.2%,33.4%,20.3,"+13.7%, +88.1%","0.959%, 4.41%",0.458 / 0.464 / 0.467 / 0.471 / 0.476,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.56,0.157,75.1%,17.7%,32.2%,18.7,"+13.7%, +88.2%","0.975%, 4.73%",0.498 / 0.502 / 0.505 / 0.510 / 0.514,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.53,0.164,75.4%,16.7%,28.7%,16.9,"+13.7%, +87.8%","1.05%, 5.15%",0.535 / 0.540 / 0.543 / 0.547 / 0.552,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.35,0.162,75.4%,15.4%,25%,16,"+13.6%, +87.8%","1.07%, 5.41%",0.583 / 0.590 / 0.592 / 0.596 / 0.599,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,1.04,0.131,75.3%,13.9%,21.5%,17.3,"+13.8%, +88.6%","0.908%, 4.95%",0.638 / 0.642 / 0.644 / 0.647 / 0.649,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.776,0.142,75.1%,11.6%,16.5%,17.4,"+13.8%, +88.9%","0.986%, 5.02%",0.720 / 0.723 / 0.724 / 0.726 / 0.728,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,HI,0.980,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.766,0.135,75.3%,11%,14.4%,16.4,"+13.7%, +88.2%","1.02%, 5.33%",0.739 / 0.741 / 0.742 / 0.744 / 0.746,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.714,0.136,75.4%,10.7%,13.6%,17,"+13.8%, +88.1%","1.02%, 5.21%",0.751 / 0.753 / 0.754 / 0.755 / 0.757,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.03,1.043,descending,0.3,8000,180,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.624,0.138,75.2%,9.33%,10.5%,16.3,"+13.7%, +88.4%","0.992%, 5.24%",0.811 / 0.812 / 0.813 / 0.814 / 0.815,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s00,0.000,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.191,0.0757,105%,5.62%,38.9%,36.1,"+3.54%, +21.1%","0.326%, 0.662%",-0.076 / -0.073 / -0.072 / -0.070 / -0.068,100.0%,0,fails / fails / fails,boundary ELLIPTICAL
P1-Prony,LO,0.020,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.209,0.0785,105%,5.57%,38.3%,32.7,"+3.48%, +21%","0.329%, 0.718%",-0.060 / -0.057 / -0.055 / -0.054 / -0.051,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s01,0.043,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.18,0.0804,105%,5.45%,37.5%,36.8,"+3.52%, +21%","0.333%, 0.677%",-0.038 / -0.036 / -0.035 / -0.033 / -0.031,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairA,0.068,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.189,0.0796,105%,5.35%,36.4%,34.3,"+3.51%, +21%","0.322%, 0.767%",-0.017 / -0.015 / -0.014 / -0.012 / -0.010,100.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s02,0.087,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.173,0.086,105%,5.27%,35.5%,36.6,"+3.51%, +21%","0.34%, 0.732%",-0.001 / 0.002 / 0.003 / 0.005 / 0.007,10.5%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s03,0.130,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.159,0.0998,105%,5.11%,33.5%,38.3,"+3.51%, +21%","0.387%, 0.837%",0.038 / 0.040 / 0.041 / 0.043 / 0.044,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s04,0.174,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.161,0.0887,105%,4.98%,31.1%,36.6,"+3.57%, +21.1%","0.338%, 0.781%",0.077 / 0.079 / 0.081 / 0.082 / 0.084,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s05,0.217,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.145,0.0931,105%,4.87%,28.5%,39.7,"+3.55%, +21.1%","0.352%, 0.774%",0.117 / 0.119 / 0.120 / 0.121 / 0.123,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s06,0.261,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.153,0.0973,105%,4.85%,25.8%,37.1,"+3.46%, +20.9%","0.388%, 0.862%",0.157 / 0.158 / 0.160 / 0.161 / 0.162,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,s07,0.304,ascending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.156,0.0784,105%,4.89%,23.2%,36.7,"+3.5%, +21%","0.334%, 0.809%",0.197 / 0.198 / 0.199 / 0.200 / 0.202,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.495,0.319,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.164,0.0823,105%,4.91%,22.3%,35.1,"+3.54%, +21.1%","0.345%, 0.834%",0.211 / 0.212 / 0.213 / 0.214 / 0.216,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.47,0.344,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.167,0.0804,105%,4.95%,20.7%,34.7,"+3.52%, +21%","0.358%, 0.86%",0.234 / 0.235 / 0.236 / 0.237 / 0.238,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.44,0.374,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.169,0.0794,105%,5.03%,18.9%,34.8,"+3.5%, +21%","0.337%, 0.814%",0.260 / 0.262 / 0.263 / 0.264 / 0.265,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.4,0.414,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.19,0.0849,105%,5.15%,16.5%,31.8,"+3.51%, +21%","0.382%, 0.909%",0.297 / 0.298 / 0.299 / 0.300 / 0.301,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.36,0.453,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.184,0.0758,105%,5.35%,14.3%,34.3,"+3.51%, +21%","0.366%, 0.862%",0.333 / 0.334 / 0.335 / 0.336 / 0.337,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.32,0.494,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.202,0.0729,105%,5.55%,12.3%,32.7,"+3.51%, +21%","0.365%, 0.886%",0.369 / 0.370 / 0.371 / 0.372 / 0.372,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,MID,0.500,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.182,0.0686,105%,5.58%,11.9%,36.5,"+3.5%, +21%","0.329%, 0.786%",0.375 / 0.375 / 0.376 / 0.377 / 0.378,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.29,0.525,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.213,0.0674,105%,5.7%,10.7%,32,"+3.55%, +21%","0.325%, 0.838%",0.396 / 0.397 / 0.398 / 0.399 / 0.400,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.255,0.561,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.219,0.0609,105%,5.89%,9.24%,32.5,"+3.47%, +20.9%","0.332%, 0.861%",0.428 / 0.429 / 0.430 / 0.430 / 0.431,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.22,0.599,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.253,0.0649,105%,6.05%,7.91%,29.2,"+3.51%, +21%","0.37%, 0.964%",0.460 / 0.461 / 0.462 / 0.463 / 0.463,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.19,0.633,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.246,0.0592,105%,6.12%,7.12%,30.5,"+3.51%, +21%","0.359%, 0.938%",0.489 / 0.490 / 0.490 / 0.491 / 0.492,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.16,0.670,descending,0.3,32000,719,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.272,0.0537,105%,6.17%,6.51%,27.8,"+3.51%, +21%","0.348%, 0.99%",0.519 / 0.520 / 0.521 / 0.521 / 0.522,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.135,0.704,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.268,0.0525,105%,6%,6.05%,27.2,"+3.51%, +20.9%","0.361%, 1.03%",0.547 / 0.548 / 0.549 / 0.549 / 0.550,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.11,0.744,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.23,0.0526,105%,5.72%,5.81%,29.4,"+3.51%, +21%","0.329%, 0.93%",0.579 / 0.580 / 0.581 / 0.581 / 0.582,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.09,0.783,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.227,0.044,105%,5.28%,5.7%,26.8,"+3.55%, +21.1%","0.343%, 1.04%",0.611 / 0.612 / 0.613 / 0.613 / 0.614,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.07,0.833,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.207,0.0481,105%,4.57%,6.08%,24.3,"+3.46%, +20.8%","0.342%, 1.08%",0.654 / 0.655 / 0.655 / 0.656 / 0.657,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.055,0.886,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.174,0.0423,105%,3.89%,7.01%,23.8,"+3.53%, +21.1%","0.337%, 1.12%",0.699 / 0.700 / 0.700 / 0.701 / 0.702,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.04,0.963,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.143,0.0426,105%,3%,9.55%,21.7,"+3.55%, +21.1%","0.341%, 1.2%",0.768 / 0.769 / 0.770 / 0.770 / 0.771,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,HI,0.980,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.144,0.0436,105%,2.83%,10.2%,20.1,"+3.47%, +20.8%","0.349%, 1.25%",0.784 / 0.785 / 0.785 / 0.786 / 0.787,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,pairB,0.990,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.116,0.0389,105%,2.74%,10.5%,24.1,"+3.5%, +20.9%","0.32%, 1.1%",0.793 / 0.794 / 0.795 / 0.795 / 0.796,0.0%,0,fails / fails / fails,ELLIPTICAL
P1-Prony,w0.03,1.043,descending,0.3,32000,720,200,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.0% / 0.0% / 0.0%,0.123,0.0399,105%,2.31%,12.7%,19.1,"+3.46%, +20.9%","0.336%, 1.29%",0.842 / 0.843 / 0.844 / 0.844 / 0.845,0.0%,0,fails / fails / fails,ELLIPTICAL

